Benchmark of Multi-Channel Dyson Equation and Algebraic Diagrammatic Construction Methods for molecules

The Dyson-algebraic diagrammatic construction (ADC) and the multi-channel Dyson equation (MCDE) formalisms explicitly leverage multi-particle channels to formulate correlated theories of the single-particle Green's function that produce positive semi-definite spectral functions by construction. While the MCDE is strictly rooted in the Dyson formalism, most ADC calculations are performed in the non-Dyson (nD) framework that decouples electron attachment and detachment sectors. We benchmark the Dyson-ADC(2)-X [that is equivalent to the (3,1)-MCDE] and ADC(3) approximations on a set of 58 ionization potentials of 23 small molecules for which near-full configuration interaction reference data exist. Comparison of Dyson- to nD-ADC(3) reveals deviations of the order of 0.1 eV between both methods, calling into question the reliability of the nD approximation. We show that Dyson-ADC gives similar accuracy for first IPs as for semi-valence and semi-core transitions. Finally, we also benchmark the screened (3,1)-MCDE that screens all ladder interactions, and show that it improves over its unscreened counterpart.

==> anc/all_calculated_ip.csv <==
kind,method,basis,system,variant,state,ip_eV,Z,tbe_eV,err_eV
dyson,adc3,aug-cc-pvdz,ar,HF,1,15.651193,,15.5290,0.122193
dyson,adc3,aug-cc-pvdz,ar,HF,2,29.852550,,29.4490,0.403550
dyson,adc3,aug-cc-pvdz,ar,MP2_unrelaxed,1,15.662343,,15.5290,0.133343
dyson,adc3,aug-cc-pvdz,ar,MP2_unrelaxed,2,29.936801,,29.4490,0.487801
dyson,adc3,aug-cc-pvdz,ar,MP2_relaxed,1,15.631243,,15.5290,0.102243
dyson,adc3,aug-cc-pvdz,ar,MP2_relaxed,2,29.914285,,29.4490,0.465285
dyson,adc3,aug-cc-pvdz,ar,MP3_unrelaxed,1,15.597189,,15.5290,0.068189
dyson,adc3,aug-cc-pvdz,ar,MP3_unrelaxed,2,29.885055,,29.4490,0.436055
dyson,adc3,aug-cc-pvdz,ar,MP3_relaxed,1,15.576372,,15.5290,0.047372
dyson,adc3,aug-cc-pvdz,ar,MP3_relaxed,2,29.872194,,29.4490,0.423194
dyson,adc3,aug-cc-pvdz,ar,CCSD,1,15.629947,,15.5290,0.100947
dyson,adc3,aug-cc-pvdz,ar,CCSD,2,29.909400,,29.4490,0.460400
dyson,adc3,aug-cc-pvdz,beo,HF,1,9.991946,,9.9620,0.029946
dyson,adc3,aug-cc-pvdz,beo,HF,2,11.500506,,11.1030,0.397506
dyson,adc3,aug-cc-pvdz,beo,MP2_unrelaxed,1,11.090146,,9.9620,1.128146
dyson,adc3,aug-cc-pvdz,beo,MP2_unrelaxed,2,12.898462,,11.1030,1.795462
dyson,adc3,aug-cc-pvdz,beo,MP2_relaxed,1,10.618051,,9.9620,0.656051
dyson,adc3,aug-cc-pvdz,beo,MP2_relaxed,2,12.181007,,11.1030,1.078007
dyson,adc3,aug-cc-pvdz,beo,MP3_unrelaxed,1,9.340042,,9.9620,-0.621958
dyson,adc3,aug-cc-pvdz,beo,MP3_unrelaxed,2,10.711392,,11.1030,-0.391608
dyson,adc3,aug-cc-pvdz,beo,MP3_relaxed,1,9.721479,,9.9620,-0.240521
dyson,adc3,aug-cc-pvdz,beo,MP3_relaxed,2,11.080700,,11.1030,-0.022300
dyson,adc3,aug-cc-pvdz,beo,CCSD,1,10.580507,,9.9620,0.618507
dyson,adc3,aug-cc-pvdz,beo,CCSD,2,12.046611,,11.1030,0.943611
dyson,adc3,aug-cc-pvdz,bf,HF,1,11.347530,,11.0540,0.293530
dyson,adc3,aug-cc-pvdz,bf,HF,2,18.797150,,18.5810,0.216150
dyson,adc3,aug-cc-pvdz,bf,HF,3,21.272885,0.6674,20.9130,0.359885
dyson,adc3,aug-cc-pvdz,bf,MP2_unrelaxed,1,11.013215,,11.0540,-0.040785
dyson,adc3,aug-cc-pvdz,bf,MP2_unrelaxed,2,19.493182,,18.5810,0.912182
dyson,adc3,aug-cc-pvdz,bf,MP2_unrelaxed,3,22.835202,0.5002,20.9130,1.922202
dyson,adc3,aug-cc-pvdz,bf,MP2_relaxed,1,11.092589,,11.0540,0.038589
dyson,adc3,aug-cc-pvdz,bf,MP2_relaxed,2,19.158102,,18.5810,0.577102
dyson,adc3,aug-cc-pvdz,bf,MP2_relaxed,3,21.587751,0.5050,20.9130,0.674751
dyson,adc3,aug-cc-pvdz,bf,MP3_unrelaxed,1,11.009326,,11.0540,-0.044674
dyson,adc3,aug-cc-pvdz,bf,MP3_unrelaxed,2,18.680141,,18.5810,0.099141
dyson,adc3,aug-cc-pvdz,bf,MP3_unrelaxed,3,21.206435,0.6900,20.9130,0.293435
dyson,adc3,aug-cc-pvdz,bf,MP3_relaxed,1,11.065835,,11.0540,0.011835
dyson,adc3,aug-cc-pvdz,bf,MP3_relaxed,2,18.664840,,18.5810,0.083840
dyson,adc3,aug-cc-pvdz,bf,MP3_relaxed,3,21.227402,0.6832,20.9130,0.314402
dyson,adc3,aug-cc-pvdz,bf,CCSD,1,10.802399,,11.0540,-0.251601
dyson,adc3,aug-cc-pvdz,bf,CCSD,2,19.056285,,18.5810,0.475285
dyson,adc3,aug-cc-pvdz,bf,CCSD,3,21.506830,0.5582,20.9130,0.593830
dyson,adc3,aug-cc-pvdz,bh3,HF,1,13.328203,,13.1940,0.134203
dyson,adc3,aug-cc-pvdz,bh3,HF,2,18.356181,,18.2380,0.118181
dyson,adc3,aug-cc-pvdz,bh3,MP2_unrelaxed,1,13.198702,,13.1940,0.004702
dyson,adc3,aug-cc-pvdz,bh3,MP2_unrelaxed,2,18.241431,,18.2380,0.003431
dyson,adc3,aug-cc-pvdz,bh3,MP2_relaxed,1,13.207749,,13.1940,0.013749
dyson,adc3,aug-cc-pvdz,bh3,MP2_relaxed,2,18.256703,,18.2380,0.018703
dyson,adc3,aug-cc-pvdz,bh3,MP3_unrelaxed,1,13.147270,,13.1940,-0.046730
dyson,adc3,aug-cc-pvdz,bh3,MP3_unrelaxed,2,18.195831,,18.2380,-0.042169
dyson,adc3,aug-cc-pvdz,bh3,MP3_relaxed,1,13.158495,,13.1940,-0.035505
dyson,adc3,aug-cc-pvdz,bh3,MP3_relaxed,2,18.216036,,18.2380,-0.021964
dyson,adc3,aug-cc-pvdz,bh3,CCSD,1,13.122449,,13.1940,-0.071551
dyson,adc3,aug-cc-pvdz,bh3,CCSD,2,18.170010,,18.2380,-0.067990
dyson,adc3,aug-cc-pvdz,ch2o,HF,1,11.026114,,10.7390,0.287114
dyson,adc3,aug-cc-pvdz,ch2o,HF,2,14.538532,,14.5020,0.036532
dyson,adc3,aug-cc-pvdz,ch2o,HF,3,16.406209,0.8978,16.0320,0.374209
dyson,adc3,aug-cc-pvdz,ch2o,HF,4,17.421741,0.5963,17.0020,0.419741
dyson,adc3,aug-cc-pvdz,ch2o,MP2_unrelaxed,1,11.225002,,10.7390,0.486002
dyson,adc3,aug-cc-pvdz,ch2o,MP2_unrelaxed,2,14.654252,,14.5020,0.152252
dyson,adc3,aug-cc-pvdz,ch2o,MP2_unrelaxed,3,16.713843,0.8973,16.0320,0.681843
dyson,adc3,aug-cc-pvdz,ch2o,MP2_unrelaxed,4,17.236166,0.6604,17.0020,0.234166
dyson,adc3,aug-cc-pvdz,ch2o,MP2_relaxed,1,11.051127,,10.7390,0.312127
dyson,adc3,aug-cc-pvdz,ch2o,MP2_relaxed,2,14.594566,,14.5020,0.092566
dyson,adc3,aug-cc-pvdz,ch2o,MP2_relaxed,3,16.550796,0.8978,16.0320,0.518796
dyson,adc3,aug-cc-pvdz,ch2o,MP2_relaxed,4,17.295292,0.6454,17.0020,0.293292
dyson,adc3,aug-cc-pvdz,ch2o,MP3_unrelaxed,1,10.842708,,10.7390,0.103708
dyson,adc3,aug-cc-pvdz,ch2o,MP3_unrelaxed,2,14.359577,,14.5020,-0.142423
dyson,adc3,aug-cc-pvdz,ch2o,MP3_unrelaxed,3,16.259704,0.8990,16.0320,0.227704
dyson,adc3,aug-cc-pvdz,ch2o,MP3_unrelaxed,4,17.283861,0.6591,17.0020,0.281861
dyson,adc3,aug-cc-pvdz,ch2o,MP3_relaxed,1,10.875044,,10.7390,0.136044
dyson,adc3,aug-cc-pvdz,ch2o,MP3_relaxed,2,14.440951,,14.5020,-0.061049
dyson,adc3,aug-cc-pvdz,ch2o,MP3_relaxed,3,16.333360,0.8985,16.0320,0.301360
dyson,adc3,aug-cc-pvdz,ch2o,MP3_relaxed,4,17.312817,0.6463,17.0020,0.310817
dyson,adc3,aug-cc-pvdz,ch2o,CCSD,1,11.058869,,10.7390,0.319869
dyson,adc3,aug-cc-pvdz,ch2o,CCSD,2,14.515263,,14.5020,0.013263
dyson,adc3,aug-cc-pvdz,ch2o,CCSD,3,16.541391,0.8979,16.0320,0.509391
dyson,adc3,aug-cc-pvdz,ch2o,CCSD,4,17.231138,0.6685,17.0020,0.229138
dyson,adc3,aug-cc-pvdz,ch4,HF,1,14.522087,,14.2850,0.237087
dyson,adc3,aug-cc-pvdz,ch4,HF,2,23.406040,,23.0560,0.350040
dyson,adc3,aug-cc-pvdz,ch4,MP2_unrelaxed,1,14.336212,,14.2850,0.051212
dyson,adc3,aug-cc-pvdz,ch4,MP2_unrelaxed,2,23.248202,,23.0560,0.192202
dyson,adc3,aug-cc-pvdz,ch4,MP2_relaxed,1,14.379091,,14.2850,0.094091
dyson,adc3,aug-cc-pvdz,ch4,MP2_relaxed,2,23.297120,,23.0560,0.241120
dyson,adc3,aug-cc-pvdz,ch4,MP3_unrelaxed,1,14.355159,,14.2850,0.070159
dyson,adc3,aug-cc-pvdz,ch4,MP3_unrelaxed,2,23.275313,,23.0560,0.219313
dyson,adc3,aug-cc-pvdz,ch4,MP3_relaxed,1,14.378389,,14.2850,0.093389
dyson,adc3,aug-cc-pvdz,ch4,MP3_relaxed,2,23.305139,,23.0560,0.249139
dyson,adc3,aug-cc-pvdz,ch4,CCSD,1,14.322285,,14.2850,0.037285
dyson,adc3,aug-cc-pvdz,ch4,CCSD,2,23.236276,,23.0560,0.180276
dyson,adc3,aug-cc-pvdz,co,HF,1,14.492925,,13.7520,0.740925
dyson,adc3,aug-cc-pvdz,co,HF,2,16.977327,,16.8450,0.132327
dyson,adc3,aug-cc-pvdz,co,HF,3,20.024488,0.7801,19.5500,0.474488
dyson,adc3,aug-cc-pvdz,co,MP2_unrelaxed,1,13.741205,,13.7520,-0.010795
dyson,adc3,aug-cc-pvdz,co,MP2_unrelaxed,2,17.175605,,16.8450,0.330605
dyson,adc3,aug-cc-pvdz,co,MP2_unrelaxed,3,20.508151,0.7435,19.5500,0.958151
dyson,adc3,aug-cc-pvdz,co,MP2_relaxed,1,13.936568,,13.7520,0.184568
dyson,adc3,aug-cc-pvdz,co,MP2_relaxed,2,17.011975,,16.8450,0.166975
dyson,adc3,aug-cc-pvdz,co,MP2_relaxed,3,20.267596,0.7653,19.5500,0.717596
dyson,adc3,aug-cc-pvdz,co,MP3_unrelaxed,1,14.173002,,13.7520,0.421002
dyson,adc3,aug-cc-pvdz,co,MP3_unrelaxed,2,16.659981,,16.8450,-0.185019
dyson,adc3,aug-cc-pvdz,co,MP3_unrelaxed,3,19.754947,0.7993,19.5500,0.204947
dyson,adc3,aug-cc-pvdz,co,MP3_relaxed,1,14.190996,,13.7520,0.438996
dyson,adc3,aug-cc-pvdz,co,MP3_relaxed,2,16.781533,,16.8450,-0.063467
dyson,adc3,aug-cc-pvdz,co,MP3_relaxed,3,19.902899,0.7903,19.5500,0.352899
dyson,adc3,aug-cc-pvdz,co,CCSD,1,13.861948,,13.7520,0.109948
dyson,adc3,aug-cc-pvdz,co,CCSD,2,16.947007,,16.8450,0.102007
dyson,adc3,aug-cc-pvdz,co,CCSD,3,20.182070,0.7744,19.5500,0.632070
dyson,adc3,aug-cc-pvdz,co2,HF,1,13.951635,,13.5670,0.384635
dyson,adc3,aug-cc-pvdz,co2,HF,2,18.182794,,17.3910,0.791794
dyson,adc3,aug-cc-pvdz,co2,HF,3,18.700216,0.8991,17.8890,0.811216
dyson,adc3,aug-cc-pvdz,co2,HF,4,20.062518,0.8788,19.1370,0.925518
dyson,adc3,aug-cc-pvdz,co2,MP2_unrelaxed,1,13.873844,,13.5670,0.306844
dyson,adc3,aug-cc-pvdz,co2,MP2_unrelaxed,2,17.900122,,17.3910,0.509122
dyson,adc3,aug-cc-pvdz,co2,MP2_unrelaxed,3,18.722772,0.8991,17.8890,0.833772
dyson,adc3,aug-cc-pvdz,co2,MP2_unrelaxed,4,20.118032,0.8779,19.1370,0.981032
dyson,adc3,aug-cc-pvdz,co2,MP2_relaxed,1,13.760189,,13.5670,0.193189
dyson,adc3,aug-cc-pvdz,co2,MP2_relaxed,2,17.970090,,17.3910,0.579090
dyson,adc3,aug-cc-pvdz,co2,MP2_relaxed,3,18.623183,0.8997,17.8890,0.734183
dyson,adc3,aug-cc-pvdz,co2,MP2_relaxed,4,20.029867,0.8791,19.1370,0.892867
dyson,adc3,aug-cc-pvdz,co2,MP3_unrelaxed,1,13.681736,,13.5670,0.114736
dyson,adc3,aug-cc-pvdz,co2,MP3_unrelaxed,2,18.009992,,17.3910,0.618992
dyson,adc3,aug-cc-pvdz,co2,MP3_unrelaxed,3,18.472654,0.9005,17.8890,0.583654
dyson,adc3,aug-cc-pvdz,co2,MP3_unrelaxed,4,19.864189,0.8810,19.1370,0.727189
dyson,adc3,aug-cc-pvdz,co2,MP3_relaxed,1,13.694964,,13.5670,0.127964
dyson,adc3,aug-cc-pvdz,co2,MP3_relaxed,2,18.074435,,17.3910,0.683435
dyson,adc3,aug-cc-pvdz,co2,MP3_relaxed,3,18.531713,0.9001,17.8890,0.642713
dyson,adc3,aug-cc-pvdz,co2,MP3_relaxed,4,19.918743,0.8804,19.1370,0.781743
dyson,adc3,aug-cc-pvdz,co2,CCSD,1,13.794397,,13.5670,0.227397
dyson,adc3,aug-cc-pvdz,co2,CCSD,2,17.960236,,17.3910,0.569236
dyson,adc3,aug-cc-pvdz,co2,CCSD,3,18.627551,0.8996,17.8890,0.738551
dyson,adc3,aug-cc-pvdz,co2,CCSD,4,20.012957,0.8792,19.1370,0.875957
dyson,adc3,aug-cc-pvdz,cs,HF,1,12.178457,,11.1510,1.027457
dyson,adc3,aug-cc-pvdz,cs,HF,2,12.898650,,12.7680,0.130650
dyson,adc3,aug-cc-pvdz,cs,HF,3,18.181122,0.6948,17.8440,0.337122
dyson,adc3,aug-cc-pvdz,cs,MP2_unrelaxed,1,11.211006,,11.1510,0.060006
dyson,adc3,aug-cc-pvdz,cs,MP2_unrelaxed,2,12.666072,,12.7680,-0.101928
dyson,adc3,aug-cc-pvdz,cs,MP2_unrelaxed,3,18.060612,0.7040,17.8440,0.216612
dyson,adc3,aug-cc-pvdz,cs,MP2_relaxed,1,11.441740,,11.1510,0.290740
dyson,adc3,aug-cc-pvdz,cs,MP2_relaxed,2,12.709265,,12.7680,-0.058735
dyson,adc3,aug-cc-pvdz,cs,MP2_relaxed,3,18.049945,0.6965,17.8440,0.205945
dyson,adc3,aug-cc-pvdz,cs,MP3_unrelaxed,1,11.909521,,11.1510,0.758521
dyson,adc3,aug-cc-pvdz,cs,MP3_unrelaxed,2,12.658351,,12.7680,-0.109649
dyson,adc3,aug-cc-pvdz,cs,MP3_unrelaxed,3,17.938609,0.6773,17.8440,0.094609
dyson,adc3,aug-cc-pvdz,cs,MP3_relaxed,1,11.791670,,11.1510,0.640670
dyson,adc3,aug-cc-pvdz,cs,MP3_relaxed,2,12.726961,,12.7680,-0.041039
dyson,adc3,aug-cc-pvdz,cs,MP3_relaxed,3,18.003130,0.6845,17.8440,0.159130
dyson,adc3,aug-cc-pvdz,cs,CCSD,1,11.411794,,11.1510,0.260794
dyson,adc3,aug-cc-pvdz,cs,CCSD,2,12.641598,,12.7680,-0.126402
dyson,adc3,aug-cc-pvdz,cs,CCSD,3,17.974734,0.6923,17.8440,0.130734
dyson,adc3,aug-cc-pvdz,f2,HF,1,15.943606,,15.6280,0.315606
dyson,adc3,aug-cc-pvdz,f2,HF,2,19.162700,0.8121,18.8070,0.355700
dyson,adc3,aug-cc-pvdz,f2,HF,3,21.197357,0.8874,21.1320,0.065357
dyson,adc3,aug-cc-pvdz,f2,MP2_unrelaxed,1,16.129217,,15.6280,0.501217
dyson,adc3,aug-cc-pvdz,f2,MP2_unrelaxed,2,19.356965,0.8047,18.8070,0.549965
dyson,adc3,aug-cc-pvdz,f2,MP2_unrelaxed,3,21.351444,0.8912,21.1320,0.219444
dyson,adc3,aug-cc-pvdz,f2,MP2_relaxed,1,16.078748,,15.6280,0.450748
dyson,adc3,aug-cc-pvdz,f2,MP2_relaxed,2,19.316646,0.8067,18.8070,0.509646
dyson,adc3,aug-cc-pvdz,f2,MP2_relaxed,3,21.322850,0.8906,21.1320,0.190850
dyson,adc3,aug-cc-pvdz,f2,MP3_unrelaxed,1,15.924529,,15.6280,0.296529
dyson,adc3,aug-cc-pvdz,f2,MP3_unrelaxed,2,19.169036,0.8125,18.8070,0.362036
dyson,adc3,aug-cc-pvdz,f2,MP3_unrelaxed,3,21.098116,0.8834,21.1320,-0.033884
dyson,adc3,aug-cc-pvdz,f2,MP3_relaxed,1,15.934733,,15.6280,0.306733
dyson,adc3,aug-cc-pvdz,f2,MP3_relaxed,2,19.178650,0.8124,18.8070,0.371650
dyson,adc3,aug-cc-pvdz,f2,MP3_relaxed,3,21.128732,0.8848,21.1320,-0.003268
dyson,adc3,aug-cc-pvdz,f2,CCSD,1,16.035311,,15.6280,0.407311
dyson,adc3,aug-cc-pvdz,f2,CCSD,2,19.270012,0.8085,18.8070,0.463012
dyson,adc3,aug-cc-pvdz,f2,CCSD,3,21.210072,0.8876,21.1320,0.078072
dyson,adc3,aug-cc-pvdz,h2o,HF,1,12.794925,,12.5400,0.254925
dyson,adc3,aug-cc-pvdz,h2o,HF,2,15.063806,,14.8290,0.234806
dyson,adc3,aug-cc-pvdz,h2o,HF,3,19.128729,0.9346,18.9950,0.133729
dyson,adc3,aug-cc-pvdz,h2o,MP2_unrelaxed,1,13.067771,,12.5400,0.527771
dyson,adc3,aug-cc-pvdz,h2o,MP2_unrelaxed,2,15.354603,,14.8290,0.525603
dyson,adc3,aug-cc-pvdz,h2o,MP2_unrelaxed,3,19.392910,0.9335,18.9950,0.397910
dyson,adc3,aug-cc-pvdz,h2o,MP2_relaxed,1,12.916379,,12.5400,0.376379
dyson,adc3,aug-cc-pvdz,h2o,MP2_relaxed,2,15.238055,,14.8290,0.409055
dyson,adc3,aug-cc-pvdz,h2o,MP2_relaxed,3,19.338034,0.9336,18.9950,0.343034
dyson,adc3,aug-cc-pvdz,h2o,MP3_unrelaxed,1,12.753346,,12.5400,0.213346
dyson,adc3,aug-cc-pvdz,h2o,MP3_unrelaxed,2,15.046045,,14.8290,0.217045
dyson,adc3,aug-cc-pvdz,h2o,MP3_unrelaxed,3,19.122338,0.9343,18.9950,0.127338
dyson,adc3,aug-cc-pvdz,h2o,MP3_relaxed,1,12.708930,,12.5400,0.168930
dyson,adc3,aug-cc-pvdz,h2o,MP3_relaxed,2,15.035325,,14.8290,0.206325
dyson,adc3,aug-cc-pvdz,h2o,MP3_relaxed,3,19.156303,0.9341,18.9950,0.161303
dyson,adc3,aug-cc-pvdz,h2o,CCSD,1,12.926354,,12.5400,0.386354
dyson,adc3,aug-cc-pvdz,h2o,CCSD,2,15.223737,,14.8290,0.394737
dyson,adc3,aug-cc-pvdz,h2o,CCSD,3,19.282846,0.9338,18.9950,0.287846
dyson,adc3,aug-cc-pvdz,h2s,HF,1,10.362453,,10.1990,0.163453
dyson,adc3,aug-cc-pvdz,h2s,HF,2,13.463934,,13.2680,0.195934
dyson,adc3,aug-cc-pvdz,h2s,HF,3,15.753884,0.9092,15.5620,0.191884
dyson,adc3,aug-cc-pvdz,h2s,MP2_unrelaxed,1,10.246323,,10.1990,0.047323
dyson,adc3,aug-cc-pvdz,h2s,MP2_unrelaxed,2,13.334839,,13.2680,0.066839
dyson,adc3,aug-cc-pvdz,h2s,MP2_unrelaxed,3,15.631096,0.9102,15.5620,0.069096
dyson,adc3,aug-cc-pvdz,h2s,MP2_relaxed,1,10.234400,,10.1990,0.035400
dyson,adc3,aug-cc-pvdz,h2s,MP2_relaxed,2,13.330382,,13.2680,0.062382
dyson,adc3,aug-cc-pvdz,h2s,MP2_relaxed,3,15.632264,0.9102,15.5620,0.070264
dyson,adc3,aug-cc-pvdz,h2s,MP3_unrelaxed,1,10.199325,,10.1990,0.000325
dyson,adc3,aug-cc-pvdz,h2s,MP3_unrelaxed,2,13.283735,,13.2680,0.015735
dyson,adc3,aug-cc-pvdz,h2s,MP3_unrelaxed,3,15.571552,0.9106,15.5620,0.009552
dyson,adc3,aug-cc-pvdz,h2s,MP3_relaxed,1,10.188838,,10.1990,-0.010162
dyson,adc3,aug-cc-pvdz,h2s,MP3_relaxed,2,13.281981,,13.2680,0.013981
dyson,adc3,aug-cc-pvdz,h2s,MP3_relaxed,3,15.577572,0.9106,15.5620,0.015572
dyson,adc3,aug-cc-pvdz,h2s,CCSD,1,10.206227,,10.1990,0.007227
dyson,adc3,aug-cc-pvdz,h2s,CCSD,2,13.278705,,13.2680,0.010705
dyson,adc3,aug-cc-pvdz,h2s,CCSD,3,15.565526,0.9107,15.5620,0.003526
dyson,adc3,aug-cc-pvdz,hcl,HF,1,12.678848,,12.5390,0.139848
dyson,adc3,aug-cc-pvdz,hcl,HF,2,16.765652,,16.5790,0.186652
dyson,adc3,aug-cc-pvdz,hcl,MP2_unrelaxed,1,12.642485,,12.5390,0.103485
dyson,adc3,aug-cc-pvdz,hcl,MP2_unrelaxed,2,16.690781,,16.5790,0.111781
dyson,adc3,aug-cc-pvdz,hcl,MP2_relaxed,1,12.614995,,12.5390,0.075995
dyson,adc3,aug-cc-pvdz,hcl,MP2_relaxed,2,16.674404,,16.5790,0.095404
dyson,adc3,aug-cc-pvdz,hcl,MP3_unrelaxed,1,12.579039,,12.5390,0.040039
dyson,adc3,aug-cc-pvdz,hcl,MP3_unrelaxed,2,16.624142,,16.5790,0.045142
dyson,adc3,aug-cc-pvdz,hcl,MP3_relaxed,1,12.560608,,12.5390,0.021608
dyson,adc3,aug-cc-pvdz,hcl,MP3_relaxed,2,16.616863,,16.5790,0.037863
dyson,adc3,aug-cc-pvdz,hcl,CCSD,1,12.605951,,12.5390,0.066951
dyson,adc3,aug-cc-pvdz,hcl,CCSD,2,16.637928,,16.5790,0.058928
dyson,adc3,aug-cc-pvdz,hf,HF,1,16.200503,,16.0590,0.141503
dyson,adc3,aug-cc-pvdz,hf,HF,2,20.104601,,20.0430,0.061601
dyson,adc3,aug-cc-pvdz,hf,MP2_unrelaxed,1,16.848594,,16.0590,0.789594
dyson,adc3,aug-cc-pvdz,hf,MP2_unrelaxed,2,20.671444,,20.0430,0.628444
dyson,adc3,aug-cc-pvdz,hf,MP2_relaxed,1,16.571830,,16.0590,0.512830
dyson,adc3,aug-cc-pvdz,hf,MP2_relaxed,2,20.475498,,20.0430,0.432498
dyson,adc3,aug-cc-pvdz,hf,MP3_unrelaxed,1,16.245254,,16.0590,0.186254
dyson,adc3,aug-cc-pvdz,hf,MP3_unrelaxed,2,20.140579,,20.0430,0.097579
dyson,adc3,aug-cc-pvdz,hf,MP3_relaxed,1,16.190920,,16.0590,0.131920
dyson,adc3,aug-cc-pvdz,hf,MP3_relaxed,2,20.135212,,20.0430,0.092212
dyson,adc3,aug-cc-pvdz,hf,CCSD,1,16.588045,,16.0590,0.529045
dyson,adc3,aug-cc-pvdz,hf,CCSD,2,20.446683,,20.0430,0.403683
dyson,adc3,aug-cc-pvdz,licl,HF,1,9.958658,,9.8100,0.148658
dyson,adc3,aug-cc-pvdz,licl,HF,2,10.705660,,10.5450,0.160660
dyson,adc3,aug-cc-pvdz,licl,MP2_unrelaxed,1,10.003429,,9.8100,0.193429
dyson,adc3,aug-cc-pvdz,licl,MP2_unrelaxed,2,10.755924,,10.5450,0.210924
dyson,adc3,aug-cc-pvdz,licl,MP2_relaxed,1,9.973289,,9.8100,0.163289
dyson,adc3,aug-cc-pvdz,licl,MP2_relaxed,2,10.726539,,10.5450,0.181539
dyson,adc3,aug-cc-pvdz,licl,MP3_unrelaxed,1,9.907117,,9.8100,0.097117
dyson,adc3,aug-cc-pvdz,licl,MP3_unrelaxed,2,10.659555,,10.5450,0.114555
dyson,adc3,aug-cc-pvdz,licl,MP3_relaxed,1,9.901408,,9.8100,0.091408
dyson,adc3,aug-cc-pvdz,licl,MP3_relaxed,2,10.655285,,10.5450,0.110285
dyson,adc3,aug-cc-pvdz,licl,CCSD,1,9.965458,,9.8100,0.155458
dyson,adc3,aug-cc-pvdz,licl,CCSD,2,10.718122,,10.5450,0.173122
dyson,adc3,aug-cc-pvdz,lif,HF,1,11.469254,,11.3280,0.141254
dyson,adc3,aug-cc-pvdz,lif,HF,2,12.028112,,11.8330,0.195112
dyson,adc3,aug-cc-pvdz,lif,MP2_unrelaxed,1,12.481555,,11.3280,1.153555
dyson,adc3,aug-cc-pvdz,lif,MP2_unrelaxed,2,13.124075,,11.8330,1.291075
dyson,adc3,aug-cc-pvdz,lif,MP2_relaxed,1,12.107438,,11.3280,0.779438
dyson,adc3,aug-cc-pvdz,lif,MP2_relaxed,2,12.752369,,11.8330,0.919369
dyson,adc3,aug-cc-pvdz,lif,MP3_unrelaxed,1,11.430244,,11.3280,0.102244
dyson,adc3,aug-cc-pvdz,lif,MP3_unrelaxed,2,12.023234,,11.8330,0.190234
dyson,adc3,aug-cc-pvdz,lif,MP3_relaxed,1,11.469017,,11.3280,0.141017
dyson,adc3,aug-cc-pvdz,lif,MP3_relaxed,2,12.083194,,11.8330,0.250194
dyson,adc3,aug-cc-pvdz,lif,CCSD,1,12.060387,,11.3280,0.732387
dyson,adc3,aug-cc-pvdz,lif,CCSD,2,12.696519,,11.8330,0.863519
dyson,adc3,aug-cc-pvdz,n2,HF,1,16.130298,,15.3080,0.822298
dyson,adc3,aug-cc-pvdz,n2,HF,2,17.182929,,16.8110,0.371929
dyson,adc3,aug-cc-pvdz,n2,HF,3,19.373483,0.8012,18.5160,0.857483
dyson,adc3,aug-cc-pvdz,n2,MP2_unrelaxed,1,15.535076,,15.3080,0.227076
dyson,adc3,aug-cc-pvdz,n2,MP2_unrelaxed,2,16.652790,,16.8110,-0.158210
dyson,adc3,aug-cc-pvdz,n2,MP2_unrelaxed,3,18.927598,0.8171,18.5160,0.411598
dyson,adc3,aug-cc-pvdz,n2,MP2_relaxed,1,15.611218,,15.3080,0.303218
dyson,adc3,aug-cc-pvdz,n2,MP2_relaxed,2,16.790353,,16.8110,-0.020647
dyson,adc3,aug-cc-pvdz,n2,MP2_relaxed,3,19.020575,0.8143,18.5160,0.504575
dyson,adc3,aug-cc-pvdz,n2,MP3_unrelaxed,1,15.775593,,15.3080,0.467593
dyson,adc3,aug-cc-pvdz,n2,MP3_unrelaxed,2,16.903192,,16.8110,0.092192
dyson,adc3,aug-cc-pvdz,n2,MP3_unrelaxed,3,19.109322,0.8111,18.5160,0.593322
dyson,adc3,aug-cc-pvdz,n2,MP3_relaxed,1,15.802175,,15.3080,0.494175
dyson,adc3,aug-cc-pvdz,n2,MP3_relaxed,2,16.988251,,16.8110,0.177251
dyson,adc3,aug-cc-pvdz,n2,MP3_relaxed,3,19.162132,0.8095,18.5160,0.646132
dyson,adc3,aug-cc-pvdz,n2,CCSD,1,15.628872,,15.3080,0.320872
dyson,adc3,aug-cc-pvdz,n2,CCSD,2,16.784322,,16.8110,-0.026678
dyson,adc3,aug-cc-pvdz,n2,CCSD,3,18.992162,0.8151,18.5160,0.476162
dyson,adc3,aug-cc-pvdz,ne,HF,1,21.402853,,21.4260,-0.023147
dyson,adc3,aug-cc-pvdz,ne,HF,2,48.655621,,48.4170,0.238621
dyson,adc3,aug-cc-pvdz,ne,MP2_unrelaxed,1,22.162994,,21.4260,0.736994
dyson,adc3,aug-cc-pvdz,ne,MP2_unrelaxed,2,49.503192,,48.4170,1.086192
dyson,adc3,aug-cc-pvdz,ne,MP2_relaxed,1,21.892294,,21.4260,0.466294
dyson,adc3,aug-cc-pvdz,ne,MP2_relaxed,2,49.230483,,48.4170,0.813483
dyson,adc3,aug-cc-pvdz,ne,MP3_unrelaxed,1,21.610248,,21.4260,0.184248
dyson,adc3,aug-cc-pvdz,ne,MP3_unrelaxed,2,48.928042,,48.4170,0.511042
dyson,adc3,aug-cc-pvdz,ne,MP3_relaxed,1,21.519063,,21.4260,0.093063
dyson,adc3,aug-cc-pvdz,ne,MP3_relaxed,2,48.839109,,48.4170,0.422109
dyson,adc3,aug-cc-pvdz,ne,CCSD,1,21.911530,,21.4260,0.485530
dyson,adc3,aug-cc-pvdz,ne,CCSD,2,49.236558,,48.4170,0.819558
dyson,adc3,aug-cc-pvdz,nh3,HF,1,11.060877,,10.7620,0.298877
dyson,adc3,aug-cc-pvdz,nh3,HF,2,16.752948,,16.5340,0.218948
dyson,adc3,aug-cc-pvdz,nh3,HF,3,27.473721,0.4960,26.6590,0.814721
dyson,adc3,aug-cc-pvdz,nh3,MP2_unrelaxed,1,10.997878,,10.7620,0.235878
dyson,adc3,aug-cc-pvdz,nh3,MP2_unrelaxed,2,16.737222,,16.5340,0.203222
dyson,adc3,aug-cc-pvdz,nh3,MP2_unrelaxed,3,27.483336,0.4931,26.6590,0.824336
dyson,adc3,aug-cc-pvdz,nh3,MP2_relaxed,1,10.979307,,10.7620,0.217307
dyson,adc3,aug-cc-pvdz,nh3,MP2_relaxed,2,16.768421,,16.5340,0.234421
dyson,adc3,aug-cc-pvdz,nh3,MP2_relaxed,3,27.498196,0.4887,26.6590,0.839196
dyson,adc3,aug-cc-pvdz,nh3,MP3_unrelaxed,1,10.958955,,10.7620,0.196955
dyson,adc3,aug-cc-pvdz,nh3,MP3_unrelaxed,2,16.694601,,16.5340,0.160601
dyson,adc3,aug-cc-pvdz,nh3,MP3_unrelaxed,3,27.458872,0.4998,26.6590,0.799872
dyson,adc3,aug-cc-pvdz,nh3,MP3_relaxed,1,10.933989,,10.7620,0.171989
dyson,adc3,aug-cc-pvdz,nh3,MP3_relaxed,2,16.726207,,16.5340,0.192207
dyson,adc3,aug-cc-pvdz,nh3,MP3_relaxed,3,27.473876,0.4955,26.6590,0.814876
dyson,adc3,aug-cc-pvdz,nh3,CCSD,1,10.968072,,10.7620,0.206072
dyson,adc3,aug-cc-pvdz,nh3,CCSD,2,16.714768,,16.5340,0.180768
dyson,adc3,aug-cc-pvdz,nh3,CCSD,3,27.464339,0.4983,26.6590,0.805339
dyson,adc3,aug-cc-pvdz,ph3,HF,1,10.623555,,10.4360,0.187555
dyson,adc3,aug-cc-pvdz,ph3,HF,2,13.794316,,13.6150,0.179316
dyson,adc3,aug-cc-pvdz,ph3,HF,3,19.595425,0.3795,19.4450,0.150425
dyson,adc3,aug-cc-pvdz,ph3,MP2_unrelaxed,1,10.451623,,10.4360,0.015623
dyson,adc3,aug-cc-pvdz,ph3,MP2_unrelaxed,2,13.644959,,13.6150,0.029959
dyson,adc3,aug-cc-pvdz,ph3,MP2_unrelaxed,3,19.555607,0.3924,19.4450,0.110607
dyson,adc3,aug-cc-pvdz,ph3,MP2_relaxed,1,10.452316,,10.4360,0.016316
dyson,adc3,aug-cc-pvdz,ph3,MP2_relaxed,2,13.646292,,13.6150,0.031292
dyson,adc3,aug-cc-pvdz,ph3,MP2_relaxed,3,19.564307,0.3896,19.4450,0.119307
dyson,adc3,aug-cc-pvdz,ph3,MP3_unrelaxed,1,10.396932,,10.4360,-0.039068
dyson,adc3,aug-cc-pvdz,ph3,MP3_unrelaxed,2,13.585116,,13.6150,-0.029884
dyson,adc3,aug-cc-pvdz,ph3,MP3_unrelaxed,3,19.534499,0.3986,19.4450,0.089499
dyson,adc3,aug-cc-pvdz,ph3,MP3_relaxed,1,10.397525,,10.4360,-0.038475
dyson,adc3,aug-cc-pvdz,ph3,MP3_relaxed,2,13.587462,,13.6150,-0.027538
dyson,adc3,aug-cc-pvdz,ph3,MP3_relaxed,3,19.545892,0.3951,19.4450,0.100892
dyson,adc3,aug-cc-pvdz,ph3,CCSD,1,10.371900,,10.4360,-0.064100
dyson,adc3,aug-cc-pvdz,ph3,CCSD,2,13.563997,,13.6150,-0.051003
dyson,adc3,aug-cc-pvdz,ph3,CCSD,3,19.527574,0.4007,19.4450,0.082574
dyson,adc3,aug-cc-pvdz,sih4,HF,1,12.821081,,12.6760,0.145081
dyson,adc3,aug-cc-pvdz,sih4,HF,2,18.302788,,18.1730,0.129788
dyson,adc3,aug-cc-pvdz,sih4,MP2_unrelaxed,1,12.694542,,12.6760,0.018542
dyson,adc3,aug-cc-pvdz,sih4,MP2_unrelaxed,2,18.229225,,18.1730,0.056225
dyson,adc3,aug-cc-pvdz,sih4,MP2_relaxed,1,12.694089,,12.6760,0.018089
dyson,adc3,aug-cc-pvdz,sih4,MP2_relaxed,2,18.242498,,18.1730,0.069498
dyson,adc3,aug-cc-pvdz,sih4,MP3_unrelaxed,1,12.636119,,12.6760,-0.039881
dyson,adc3,aug-cc-pvdz,sih4,MP3_unrelaxed,2,18.191548,,18.1730,0.018548
dyson,adc3,aug-cc-pvdz,sih4,MP3_relaxed,1,12.636944,,12.6760,-0.039056
dyson,adc3,aug-cc-pvdz,sih4,MP3_relaxed,2,18.211417,,18.1730,0.038417
dyson,adc3,aug-cc-pvdz,sih4,CCSD,1,12.609776,,12.6760,-0.066224
dyson,adc3,aug-cc-pvdz,sih4,CCSD,2,18.176256,,18.1730,0.003256
dyson,adc3,aug-cc-pvdz,bn,HF,1,11.931015,0.9013,11.8750,0.056015
dyson,adc3,aug-cc-pvdz,bn,HF,2,13.841307,0.6292,13.6600,0.181307
dyson,adc3,aug-cc-pvdz,bn,MP2_unrelaxed,1,12.298296,0.8875,11.8750,0.423296
dyson,adc3,aug-cc-pvdz,bn,MP2_unrelaxed,2,13.965027,0.7050,13.6600,0.305027
dyson,adc3,aug-cc-pvdz,bn,MP2_relaxed,1,12.396239,0.8782,11.8750,0.521239
dyson,adc3,aug-cc-pvdz,bn,MP2_relaxed,2,13.917893,0.6219,13.6600,0.257893
dyson,adc3,aug-cc-pvdz,bn,MP3_unrelaxed,1,10.998586,0.9083,11.8750,-0.876414
dyson,adc3,aug-cc-pvdz,bn,MP3_unrelaxed,2,12.525769,0.8011,13.6600,-1.134231
dyson,adc3,aug-cc-pvdz,bn,MP3_relaxed,1,12.087316,0.8868,11.8750,0.212316
dyson,adc3,aug-cc-pvdz,bn,MP3_relaxed,2,14.027569,0.6698,13.6600,0.367569
dyson,adc3,aug-cc-pvdz,bn,CCSD,1,11.962978,0.8920,11.8750,0.087978
dyson,adc3,aug-cc-pvdz,bn,CCSD,2,12.925336,0.6805,13.6600,-0.734664
dyson,adc3,aug-cc-pvdz,c2,MP2_unrelaxed,1,11.921842,0.9081,12.3230,-0.401158
dyson,adc3,aug-cc-pvdz,c2,HF,1,13.027313,0.9070,12.3230,0.704313
dyson,adc3,aug-cc-pvdz,c2,MP2_relaxed,1,12.062442,0.9082,12.3230,-0.260558
dyson,adc3,aug-cc-pvdz,c2,MP3_unrelaxed,1,12.609988,0.9077,12.3230,0.286988
dyson,adc3,aug-cc-pvdz,c2,MP3_relaxed,1,12.639976,0.9079,12.3230,0.316976
dyson,adc3,aug-cc-pvdz,c2,CCSD,1,11.964460,0.9083,12.3230,-0.358540
dyson,adc3,aug-cc-pvtz,ar,HF,1,15.897368,0.9305,15.6130,0.284368
dyson,adc3,aug-cc-pvtz,ar,HF,2,29.871370,0.6776,29.1880,0.683370
dyson,adc3,aug-cc-pvtz,ar,MP2_unrelaxed,1,15.696667,0.9310,15.6130,0.083667
dyson,adc3,aug-cc-pvtz,ar,MP2_unrelaxed,2,29.758424,0.6822,29.1880,0.570424
dyson,adc3,aug-cc-pvtz,ar,MP2_relaxed,1,15.717223,0.9310,15.6130,0.104223
dyson,adc3,aug-cc-pvtz,ar,MP2_relaxed,2,29.780421,0.6813,29.1880,0.592421
dyson,adc3,aug-cc-pvtz,ar,CCSD,1,15.673092,0.9311,15.6130,0.060092
dyson,adc3,aug-cc-pvtz,ar,CCSD,2,29.727622,0.6834,29.1880,0.539622
dyson,adc3,aug-cc-pvtz,beo,HF,1,10.167865,0.9032,9.9720,0.195865
dyson,adc3,aug-cc-pvtz,beo,HF,2,11.647121,0.9073,11.0560,0.591121
dyson,adc3,aug-cc-pvtz,beo,MP2_unrelaxed,1,11.001157,0.8953,9.9720,1.029157
dyson,adc3,aug-cc-pvtz,beo,MP2_unrelaxed,2,12.726423,0.9011,11.0560,1.670423
dyson,adc3,aug-cc-pvtz,beo,MP2_relaxed,1,10.665705,0.8983,9.9720,0.693705
dyson,adc3,aug-cc-pvtz,beo,MP2_relaxed,2,12.168873,0.9065,11.0560,1.112873
dyson,adc3,aug-cc-pvtz,beo,CCSD,1,10.561794,0.8989,9.9720,0.589794
dyson,adc3,aug-cc-pvtz,beo,CCSD,2,11.986953,0.9070,11.0560,0.930953
dyson,adc3,aug-cc-pvtz,bf,HF,1,11.492743,0.9028,11.1490,0.343743
dyson,adc3,aug-cc-pvtz,bf,HF,2,19.005292,0.8594,18.6120,0.393292
dyson,adc3,aug-cc-pvtz,bf,HF,3,21.389264,0.6183,20.9060,0.483264
dyson,adc3,aug-cc-pvtz,bf,MP2_unrelaxed,1,11.101869,0.9046,11.1490,-0.047131
dyson,adc3,aug-cc-pvtz,bf,MP2_unrelaxed,2,19.409238,0.8682,18.6120,0.797238
dyson,adc3,aug-cc-pvtz,bf,MP2_unrelaxed,3,22.674086,0.4590,20.9060,1.768086
dyson,adc3,aug-cc-pvtz,bf,MP2_relaxed,1,11.179271,0.9045,11.1490,0.030271
dyson,adc3,aug-cc-pvtz,bf,MP2_relaxed,2,19.209119,0.8629,18.6120,0.597119
dyson,adc3,aug-cc-pvtz,bf,MP2_relaxed,3,21.581829,0.4963,20.9060,0.675829
dyson,adc3,aug-cc-pvtz,bf,CCSD,1,10.914158,0.9053,11.1490,-0.234842
dyson,adc3,aug-cc-pvtz,bf,CCSD,2,19.076241,0.8601,18.6120,0.464241
dyson,adc3,aug-cc-pvtz,bf,CCSD,3,21.480133,0.5674,20.9060,0.574133
dyson,adc3,aug-cc-pvtz,bh3,HF,1,13.532925,0.9208,13.3070,0.225925
dyson,adc3,aug-cc-pvtz,bh3,HF,2,18.511382,0.8734,18.3100,0.201382
dyson,adc3,aug-cc-pvtz,bh3,MP2_unrelaxed,1,13.312587,0.9218,13.3070,0.005587
dyson,adc3,aug-cc-pvtz,bh3,MP2_unrelaxed,2,18.297800,0.8766,18.3100,-0.012200
dyson,adc3,aug-cc-pvtz,bh3,MP2_relaxed,1,13.334071,0.9217,13.3070,0.027071
dyson,adc3,aug-cc-pvtz,bh3,MP2_relaxed,2,18.325389,0.8763,18.3100,0.015389
dyson,adc3,aug-cc-pvtz,bh3,CCSD,1,13.240383,0.9222,13.3070,-0.066617
dyson,adc3,aug-cc-pvtz,bh3,CCSD,2,18.229779,0.8776,18.3100,-0.080221
dyson,adc3,aug-cc-pvtz,ch2o,HF,1,11.355140,0.9072,10.8990,0.456140
dyson,adc3,aug-cc-pvtz,ch2o,HF,2,14.776861,0.8794,14.5780,0.198861
dyson,adc3,aug-cc-pvtz,ch2o,HF,3,16.670432,0.8947,16.1060,0.564432
dyson,adc3,aug-cc-pvtz,ch2o,HF,4,17.576483,0.5022,17.1070,0.469483
dyson,adc3,aug-cc-pvtz,ch2o,MP2_unrelaxed,1,11.315346,0.9095,10.8990,0.416346
dyson,adc3,aug-cc-pvtz,ch2o,MP2_unrelaxed,2,14.644646,0.8799,14.5780,0.066646
dyson,adc3,aug-cc-pvtz,ch2o,MP2_unrelaxed,3,16.696656,0.8960,16.1060,0.590656
dyson,adc3,aug-cc-pvtz,ch2o,MP2_unrelaxed,4,17.304382,0.6470,17.1070,0.197382
dyson,adc3,aug-cc-pvtz,ch2o,MP2_relaxed,1,11.232559,0.9095,10.8990,0.333559
dyson,adc3,aug-cc-pvtz,ch2o,MP2_relaxed,2,14.675153,0.8801,14.5780,0.097153
dyson,adc3,aug-cc-pvtz,ch2o,MP2_relaxed,3,16.639510,0.8959,16.1060,0.533510
dyson,adc3,aug-cc-pvtz,ch2o,MP2_relaxed,4,17.392540,0.6119,17.1070,0.285540
dyson,adc3,aug-cc-pvtz,ch2o,CCSD,1,11.221088,0.9095,10.8990,0.322088
dyson,adc3,aug-cc-pvtz,ch2o,CCSD,2,14.573398,0.8819,14.5780,-0.004602
dyson,adc3,aug-cc-pvtz,ch2o,CCSD,3,16.601988,0.8961,16.1060,0.495988
dyson,adc3,aug-cc-pvtz,ch2o,CCSD,4,17.326040,0.6424,17.1070,0.219040
dyson,adc3,aug-cc-pvtz,ch4,HF,1,14.739981,0.9218,14.3770,0.362981
dyson,adc3,aug-cc-pvtz,ch4,HF,2,23.616341,0.8116,23.1460,0.470341
dyson,adc3,aug-cc-pvtz,ch4,MP2_unrelaxed,1,14.391111,0.9233,14.3770,0.014111
dyson,adc3,aug-cc-pvtz,ch4,MP2_unrelaxed,2,23.286564,0.8195,23.1460,0.140564
dyson,adc3,aug-cc-pvtz,ch4,MP2_relaxed,1,14.483796,0.9229,14.3770,0.106796
dyson,adc3,aug-cc-pvtz,ch4,MP2_relaxed,2,23.386187,0.8172,23.1460,0.240187
dyson,adc3,aug-cc-pvtz,ch4,CCSD,1,14.413235,0.9231,14.3770,0.036235
dyson,adc3,aug-cc-pvtz,ch4,CCSD,2,23.311389,0.8190,23.1460,0.165389
dyson,adc3,aug-cc-pvtz,co,HF,1,14.751842,0.8858,13.9250,0.826842
dyson,adc3,aug-cc-pvtz,co,HF,2,17.242005,0.8973,16.9660,0.276005
dyson,adc3,aug-cc-pvtz,co,HF,3,20.231823,0.7663,19.6380,0.593823
dyson,adc3,aug-cc-pvtz,co,MP2_unrelaxed,1,13.897137,0.8927,13.9250,-0.027863
dyson,adc3,aug-cc-pvtz,co,MP2_unrelaxed,2,17.210476,0.8969,16.9660,0.244476
dyson,adc3,aug-cc-pvtz,co,MP2_unrelaxed,3,20.485632,0.7492,19.6380,0.847632
dyson,adc3,aug-cc-pvtz,co,MP2_relaxed,1,14.097550,0.8919,13.9250,0.172550
dyson,adc3,aug-cc-pvtz,co,MP2_relaxed,2,17.132193,0.8976,16.9660,0.166193
dyson,adc3,aug-cc-pvtz,co,MP2_relaxed,3,20.335730,0.7622,19.6380,0.697730
dyson,adc3,aug-cc-pvtz,co,CCSD,1,14.039952,0.8921,13.9250,0.114952
dyson,adc3,aug-cc-pvtz,co,CCSD,2,17.054138,0.8982,16.9660,0.088138
dyson,adc3,aug-cc-pvtz,co,CCSD,3,20.234650,0.7729,19.6380,0.596650
dyson,adc3,aug-cc-pvtz,cs,HF,1,12.373932,0.8174,11.3000,1.073932
dyson,adc3,aug-cc-pvtz,cs,HF,2,13.114127,0.8938,12.8820,0.232127
dyson,adc3,aug-cc-pvtz,cs,HF,3,18.355335,0.7071,17.9200,0.435335
dyson,adc3,aug-cc-pvtz,cs,MP2_unrelaxed,1,11.295288,0.8479,11.3000,-0.004712
dyson,adc3,aug-cc-pvtz,cs,MP2_unrelaxed,2,12.733505,0.8956,12.8820,-0.148495
dyson,adc3,aug-cc-pvtz,cs,MP2_unrelaxed,3,18.118168,0.7159,17.9200,0.198168
dyson,adc3,aug-cc-pvtz,cs,MP2_relaxed,1,11.542986,0.8453,11.3000,0.242986
dyson,adc3,aug-cc-pvtz,cs,MP2_relaxed,2,12.801223,0.8955,12.8820,-0.080777
dyson,adc3,aug-cc-pvtz,cs,MP2_relaxed,3,18.126186,0.7095,17.9200,0.206186
dyson,adc3,aug-cc-pvtz,cs,CCSD,1,11.540257,0.8446,11.3000,0.240257
dyson,adc3,aug-cc-pvtz,cs,CCSD,2,12.729865,0.8959,12.8820,-0.152135
dyson,adc3,aug-cc-pvtz,cs,CCSD,3,18.042679,0.7059,17.9200,0.122679
dyson,adc3,aug-cc-pvtz,f2,HF,1,16.264042,0.8922,15.7290,0.535042
dyson,adc3,aug-cc-pvtz,f2,HF,2,19.411587,0.8001,18.8740,0.537587
dyson,adc3,aug-cc-pvtz,f2,HF,3,21.342596,0.8885,21.1000,0.242596
dyson,adc3,aug-cc-pvtz,f2,MP2_unrelaxed,1,16.173266,0.8930,15.7290,0.444266
dyson,adc3,aug-cc-pvtz,f2,MP2_unrelaxed,2,19.376979,0.8025,18.8740,0.502979
dyson,adc3,aug-cc-pvtz,f2,MP2_unrelaxed,3,21.214968,0.8850,21.1000,0.114968
dyson,adc3,aug-cc-pvtz,f2,MP2_relaxed,1,16.234463,0.8927,15.7290,0.505463
dyson,adc3,aug-cc-pvtz,f2,MP2_relaxed,2,19.432251,0.8003,18.8740,0.558251
dyson,adc3,aug-cc-pvtz,f2,MP2_relaxed,3,21.303162,0.8875,21.1000,0.203162
dyson,adc3,aug-cc-pvtz,f2,CCSD,1,16.156734,0.8932,15.7290,0.427734
dyson,adc3,aug-cc-pvtz,f2,CCSD,2,19.352756,0.8036,18.8740,0.478756
dyson,adc3,aug-cc-pvtz,f2,CCSD,3,21.153316,0.8827,21.1000,0.053316
dyson,adc3,aug-cc-pvtz,h2o,HF,1,13.130098,0.9238,12.6790,0.451098
dyson,adc3,aug-cc-pvtz,h2o,HF,2,15.327058,0.9249,14.9150,0.412058
dyson,adc3,aug-cc-pvtz,h2o,HF,3,19.318451,0.9320,19.0240,0.294451
dyson,adc3,aug-cc-pvtz,h2o,MP2_unrelaxed,1,13.099707,0.9242,12.6790,0.420707
dyson,adc3,aug-cc-pvtz,h2o,MP2_unrelaxed,2,15.329465,0.9250,14.9150,0.414465
dyson,adc3,aug-cc-pvtz,h2o,MP2_unrelaxed,3,19.326739,0.9318,19.0240,0.302739
dyson,adc3,aug-cc-pvtz,h2o,MP2_relaxed,1,13.081433,0.9245,12.6790,0.402433
dyson,adc3,aug-cc-pvtz,h2o,MP2_relaxed,2,15.340532,0.9250,14.9150,0.425532
dyson,adc3,aug-cc-pvtz,h2o,MP2_relaxed,3,19.381509,0.9315,19.0240,0.357509
dyson,adc3,aug-cc-pvtz,h2o,CCSD,1,13.061536,0.9243,12.6790,0.382536
dyson,adc3,aug-cc-pvtz,h2o,CCSD,2,15.293400,0.9251,14.9150,0.378400
dyson,adc3,aug-cc-pvtz,h2o,CCSD,3,19.294473,0.9318,19.0240,0.270473
dyson,adc3,aug-cc-pvtz,h2s,HF,1,10.669951,0.9150,10.3930,0.276951
dyson,adc3,aug-cc-pvtz,h2s,HF,2,13.710194,0.9063,13.4110,0.299194
dyson,adc3,aug-cc-pvtz,h2s,HF,3,15.928201,0.8999,15.6270,0.301201
dyson,adc3,aug-cc-pvtz,h2s,MP2_unrelaxed,1,10.402678,0.9161,10.3930,0.009678
dyson,adc3,aug-cc-pvtz,h2s,MP2_unrelaxed,2,13.445420,0.9077,13.4110,0.034420
dyson,adc3,aug-cc-pvtz,h2s,MP2_unrelaxed,3,15.666755,0.9026,15.6270,0.039755
dyson,adc3,aug-cc-pvtz,h2s,MP2_relaxed,1,10.418992,0.9162,10.3930,0.025992
dyson,adc3,aug-cc-pvtz,h2s,MP2_relaxed,2,13.466800,0.9078,13.4110,0.055800
dyson,adc3,aug-cc-pvtz,h2s,MP2_relaxed,3,15.691450,0.9024,15.6270,0.064450
dyson,adc3,aug-cc-pvtz,h2s,CCSD,1,10.362187,0.9163,10.3930,-0.030813
dyson,adc3,aug-cc-pvtz,h2s,CCSD,2,13.388467,0.9081,13.4110,-0.022533
dyson,adc3,aug-cc-pvtz,h2s,CCSD,3,15.608761,0.9032,15.6270,-0.018239
dyson,adc3,aug-cc-pvtz,hcl,HF,1,12.954692,0.9209,12.6760,0.278692
dyson,adc3,aug-cc-pvtz,hcl,HF,2,16.971508,0.9163,16.6570,0.314508
dyson,adc3,aug-cc-pvtz,hcl,MP2_unrelaxed,1,12.733023,0.9216,12.6760,0.057023
dyson,adc3,aug-cc-pvtz,hcl,MP2_unrelaxed,2,16.728631,0.9173,16.6570,0.071631
dyson,adc3,aug-cc-pvtz,hcl,MP2_relaxed,1,12.747976,0.9216,12.6760,0.071976
dyson,adc3,aug-cc-pvtz,hcl,MP2_relaxed,2,16.749980,0.9172,16.6570,0.092980
dyson,adc3,aug-cc-pvtz,hcl,CCSD,1,12.701716,0.9217,12.6760,0.025716
dyson,adc3,aug-cc-pvtz,hcl,CCSD,2,16.682913,0.9175,16.6570,0.025913
dyson,adc3,aug-cc-pvtz,hf,HF,1,16.516136,0.9321,16.1490,0.367136
dyson,adc3,aug-cc-pvtz,hf,HF,2,20.299181,0.9365,20.0540,0.245181
dyson,adc3,aug-cc-pvtz,hf,MP2_unrelaxed,1,16.823110,0.9314,16.1490,0.674110
dyson,adc3,aug-cc-pvtz,hf,MP2_unrelaxed,2,20.569185,0.9356,20.0540,0.515185
dyson,adc3,aug-cc-pvtz,hf,MP2_relaxed,1,16.705762,0.9318,16.1490,0.556762
dyson,adc3,aug-cc-pvtz,hf,MP2_relaxed,2,20.512638,0.9357,20.0540,0.458638
dyson,adc3,aug-cc-pvtz,hf,CCSD,1,16.677309,0.9318,16.1490,0.528309
dyson,adc3,aug-cc-pvtz,hf,CCSD,2,20.440439,0.9359,20.0540,0.386439
dyson,adc3,aug-cc-pvtz,licl,HF,1,10.179236,0.9115,9.8970,0.282236
dyson,adc3,aug-cc-pvtz,licl,HF,2,10.873989,0.9111,10.5770,0.296989
dyson,adc3,aug-cc-pvtz,licl,MP2_unrelaxed,1,10.035477,0.9122,9.8970,0.138477
dyson,adc3,aug-cc-pvtz,licl,MP2_unrelaxed,2,10.731731,0.9118,10.5770,0.154731
dyson,adc3,aug-cc-pvtz,licl,MP2_relaxed,1,10.056471,0.9122,9.8970,0.159471
dyson,adc3,aug-cc-pvtz,licl,MP2_relaxed,2,10.753274,0.9117,10.5770,0.176274
dyson,adc3,aug-cc-pvtz,licl,CCSD,1,10.007572,0.9124,9.8970,0.110572
dyson,adc3,aug-cc-pvtz,licl,CCSD,2,10.702843,0.9119,10.5770,0.125843
dyson,adc3,aug-cc-pvtz,lif,HF,1,11.802312,0.9254,11.4680,0.334312
dyson,adc3,aug-cc-pvtz,lif,HF,2,12.332910,0.9257,11.9330,0.399910
dyson,adc3,aug-cc-pvtz,lif,MP2_unrelaxed,1,12.480326,0.9231,11.4680,1.012326
dyson,adc3,aug-cc-pvtz,lif,MP2_unrelaxed,2,13.076285,0.9232,11.9330,1.143285
dyson,adc3,aug-cc-pvtz,lif,MP2_relaxed,1,12.265873,0.9240,11.4680,0.797873
dyson,adc3,aug-cc-pvtz,lif,MP2_relaxed,2,12.869844,0.9240,11.9330,0.936844
dyson,adc3,aug-cc-pvtz,lif,CCSD,1,12.167730,0.9242,11.4680,0.699730
dyson,adc3,aug-cc-pvtz,lif,CCSD,2,12.759498,0.9243,11.9330,0.826498
dyson,adc3,aug-cc-pvtz,n2,HF,1,16.444535,0.9016,15.4860,0.958535
dyson,adc3,aug-cc-pvtz,n2,HF,2,17.433739,0.9163,16.9330,0.500739
dyson,adc3,aug-cc-pvtz,n2,HF,3,19.630125,0.7938,18.6920,0.938125
dyson,adc3,aug-cc-pvtz,n2,MP2_unrelaxed,1,15.664153,0.9070,15.4860,0.178153
dyson,adc3,aug-cc-pvtz,n2,MP2_unrelaxed,2,16.711495,0.9177,16.9330,-0.221505
dyson,adc3,aug-cc-pvtz,n2,MP2_unrelaxed,3,19.031729,0.8162,18.6920,0.339729
dyson,adc3,aug-cc-pvtz,n2,MP2_relaxed,1,15.786563,0.9065,15.4860,0.300563
dyson,adc3,aug-cc-pvtz,n2,MP2_relaxed,2,16.900479,0.9172,16.9330,-0.032521
dyson,adc3,aug-cc-pvtz,n2,MP2_relaxed,3,19.159858,0.8122,18.6920,0.467858
dyson,adc3,aug-cc-pvtz,n2,CCSD,1,15.813733,0.9060,15.4860,0.327733
dyson,adc3,aug-cc-pvtz,n2,CCSD,2,16.896330,0.9173,16.9330,-0.036670
dyson,adc3,aug-cc-pvtz,n2,CCSD,3,19.138438,0.8127,18.6920,0.446438
dyson,adc3,aug-cc-pvtz,ne,HF,1,21.697172,0.9449,21.4610,0.236172
dyson,adc3,aug-cc-pvtz,ne,HF,2,48.828412,0.9141,48.3060,0.522412
dyson,adc3,aug-cc-pvtz,ne,MP2_unrelaxed,1,22.101337,0.9442,21.4610,0.640337
dyson,adc3,aug-cc-pvtz,ne,MP2_unrelaxed,2,49.276776,0.9122,48.3060,0.970776
dyson,adc3,aug-cc-pvtz,ne,MP2_relaxed,1,21.995053,0.9444,21.4610,0.534053
dyson,adc3,aug-cc-pvtz,ne,MP2_relaxed,2,49.168894,0.9127,48.3060,0.862894
dyson,adc3,aug-cc-pvtz,ne,CCSD,1,21.960256,0.9445,21.4610,0.499256
dyson,adc3,aug-cc-pvtz,ne,CCSD,2,49.116770,0.9129,48.3060,0.810770
dyson,adc3,aug-cc-pvtz,nh3,HF,1,11.358795,0.9178,10.9010,0.457795
dyson,adc3,aug-cc-pvtz,nh3,HF,2,16.970901,0.9243,16.6030,0.367901
dyson,adc3,aug-cc-pvtz,nh3,HF,3,27.611945,0.4516,26.7790,0.832945
dyson,adc3,aug-cc-pvtz,nh3,MP2_unrelaxed,1,11.055926,0.9195,10.9010,0.154926
dyson,adc3,aug-cc-pvtz,nh3,MP2_unrelaxed,2,16.735306,0.9252,16.6030,0.132306
dyson,adc3,aug-cc-pvtz,nh3,MP2_unrelaxed,3,27.481290,0.4935,26.7790,0.702290
dyson,adc3,aug-cc-pvtz,nh3,MP2_relaxed,1,11.131730,0.9195,10.9010,0.230730
dyson,adc3,aug-cc-pvtz,nh3,MP2_relaxed,2,16.848144,0.9247,16.6030,0.245144
dyson,adc3,aug-cc-pvtz,nh3,MP2_relaxed,3,27.546438,0.4734,26.7790,0.767438
dyson,adc3,aug-cc-pvtz,nh3,CCSD,1,11.101304,0.9194,10.9010,0.200304
dyson,adc3,aug-cc-pvtz,nh3,CCSD,2,16.772902,0.9250,16.6030,0.169902
dyson,adc3,aug-cc-pvtz,nh3,CCSD,3,27.500596,0.4875,26.7790,0.721596
dyson,adc3,aug-cc-pvtz,ph3,HF,1,10.877792,0.9070,10.5960,0.281792
dyson,adc3,aug-cc-pvtz,ph3,HF,2,14.008516,0.8967,13.7450,0.263516
dyson,adc3,aug-cc-pvtz,ph3,HF,3,19.638823,0.3363,19.5140,0.124823
dyson,adc3,aug-cc-pvtz,ph3,MP2_unrelaxed,1,10.595437,0.9085,10.5960,-0.000563
dyson,adc3,aug-cc-pvtz,ph3,MP2_unrelaxed,2,13.752216,0.8988,13.7450,0.007216
dyson,adc3,aug-cc-pvtz,ph3,MP2_unrelaxed,3,19.552170,0.3660,19.5140,0.038170
dyson,adc3,aug-cc-pvtz,ph3,MP2_relaxed,1,10.612159,0.9086,10.5960,0.016159
dyson,adc3,aug-cc-pvtz,ph3,MP2_relaxed,2,13.765996,0.8989,13.7450,0.020996
dyson,adc3,aug-cc-pvtz,ph3,MP2_relaxed,3,19.567814,0.3608,19.5140,0.053814
dyson,adc3,aug-cc-pvtz,ph3,CCSD,1,10.511891,0.9090,10.5960,-0.084109
dyson,adc3,aug-cc-pvtz,ph3,CCSD,2,13.676816,0.8995,13.7450,-0.068184
dyson,adc3,aug-cc-pvtz,ph3,CCSD,3,19.526711,0.3744,19.5140,0.012711
dyson,adc3,aug-cc-pvtz,sih4,HF,1,13.011890,0.9006,12.7930,0.218890
dyson,adc3,aug-cc-pvtz,sih4,HF,2,18.444979,0.7510,18.2400,0.204979
dyson,adc3,aug-cc-pvtz,sih4,MP2_unrelaxed,1,12.812870,0.9023,12.7930,0.019870
dyson,adc3,aug-cc-pvtz,sih4,MP2_unrelaxed,2,18.303233,0.7589,18.2400,0.063233
dyson,adc3,aug-cc-pvtz,sih4,MP2_relaxed,1,12.815555,0.9024,12.7930,0.022555
dyson,adc3,aug-cc-pvtz,sih4,MP2_relaxed,2,18.321371,0.7580,18.2400,0.081371
dyson,adc3,aug-cc-pvtz,sih4,CCSD,1,12.722318,0.9030,12.7930,-0.070682
dyson,adc3,aug-cc-pvtz,sih4,CCSD,2,18.243289,0.7620,18.2400,0.003289
dyson,adc3,aug-cc-pvtz,co2,HF,1,14.284413,0.9012,13.7330,0.551413
dyson,adc3,aug-cc-pvtz,co2,HF,2,18.433690,0.8280,17.5130,0.920690
dyson,adc3,aug-cc-pvtz,co2,HF,3,18.968909,0.8962,17.9960,0.972909
dyson,adc3,aug-cc-pvtz,co2,HF,4,20.315209,0.8760,19.2540,1.061209
dyson,adc3,aug-cc-pvtz,co2,MP2_unrelaxed,1,13.965981,0.9021,13.7330,0.232981
dyson,adc3,aug-cc-pvtz,co2,MP2_unrelaxed,2,17.966155,0.8412,17.5130,0.453155
dyson,adc3,aug-cc-pvtz,co2,MP2_unrelaxed,3,18.734300,0.8979,17.9960,0.738300
dyson,adc3,aug-cc-pvtz,co2,MP2_unrelaxed,4,20.137105,0.8778,19.2540,0.883105
dyson,adc3,aug-cc-pvtz,co2,MP2_relaxed,1,13.939943,0.9023,13.7330,0.206943
dyson,adc3,aug-cc-pvtz,co2,MP2_relaxed,2,18.096512,0.8388,17.5130,0.583512
dyson,adc3,aug-cc-pvtz,co2,MP2_relaxed,3,18.726265,0.8979,17.9960,0.730265
dyson,adc3,aug-cc-pvtz,co2,MP2_relaxed,4,20.130391,0.8780,19.2540,0.876391
dyson,adc3,aug-cc-pvtz,co2,CCSD,1,13.959777,0.9023,13.7330,0.226777
dyson,adc3,aug-cc-pvtz,co2,CCSD,2,18.078412,0.8389,17.5130,0.565412
dyson,adc3,aug-cc-pvtz,co2,CCSD,3,18.715638,0.8979,17.9960,0.719638
dyson,adc3,aug-cc-pvtz,co2,CCSD,4,20.099765,0.8784,19.2540,0.845765
dyson,adc3,aug-cc-pvtz,ne,MP3_unrelaxed,1,21.777924,0.9448,21.4610,0.316924
dyson,adc3,aug-cc-pvtz,ne,MP3_unrelaxed,2,48.933873,0.9137,48.3060,0.627873
dyson,adc3,aug-cc-pvtz,ne,MP3_relaxed,1,21.764841,0.9448,21.4610,0.303841
dyson,adc3,aug-cc-pvtz,ne,MP3_relaxed,2,48.919980,0.9137,48.3060,0.613980
dyson,adc3,aug-cc-pvtz,bn,HF,1,12.172184,0.8968,11.9800,0.192184
dyson,adc3,aug-cc-pvtz,bn,HF,2,13.962036,0.7262,13.7290,0.233036
dyson,adc3,aug-cc-pvtz,bn,MP2_unrelaxed,1,12.327606,0.8845,11.9800,0.347606
dyson,adc3,aug-cc-pvtz,bn,MP2_unrelaxed,2,13.908502,0.7100,13.7290,0.179502
dyson,adc3,aug-cc-pvtz,bn,MP2_relaxed,1,12.496713,0.8721,11.9800,0.516713
dyson,adc3,aug-cc-pvtz,bn,MP2_relaxed,2,13.884388,0.6437,13.7290,0.155388
dyson,adc3,aug-cc-pvtz,f2,MP3_unrelaxed,1,16.126736,0.8933,15.7290,0.397736
dyson,adc3,aug-cc-pvtz,f2,MP3_unrelaxed,2,19.320398,0.8049,18.8740,0.446398
dyson,adc3,aug-cc-pvtz,f2,MP3_unrelaxed,3,21.119978,0.8813,21.1000,0.019978
dyson,adc3,aug-cc-pvtz,f2,MP3_relaxed,1,16.187505,0.8930,15.7290,0.458505
dyson,adc3,aug-cc-pvtz,f2,MP3_relaxed,2,19.373469,0.8028,18.8740,0.499469
dyson,adc3,aug-cc-pvtz,f2,MP3_relaxed,3,21.201325,0.8846,21.1000,0.101325
dyson,adc3,aug-cc-pvtz,co,MP3_unrelaxed,1,14.342896,0.8907,13.9250,0.417896
dyson,adc3,aug-cc-pvtz,co,MP3_unrelaxed,2,16.842314,0.9000,16.9660,-0.123686
dyson,adc3,aug-cc-pvtz,co,MP3_unrelaxed,3,19.901779,0.7932,19.6380,0.263779
dyson,adc3,aug-cc-pvtz,co,MP3_relaxed,1,14.373856,0.8903,13.9250,0.448856
dyson,adc3,aug-cc-pvtz,co,MP3_relaxed,2,16.978558,0.8990,16.9660,0.012558
dyson,adc3,aug-cc-pvtz,co,MP3_relaxed,3,20.057695,0.7827,19.6380,0.419695
dyson,adc3,aug-cc-pvtz,beo,MP3_unrelaxed,1,9.493911,0.9083,9.9720,-0.478089
dyson,adc3,aug-cc-pvtz,beo,MP3_unrelaxed,2,10.845192,0.9127,11.0560,-0.210808
dyson,adc3,aug-cc-pvtz,beo,MP3_relaxed,1,9.868630,0.9051,9.9720,-0.103370
dyson,adc3,aug-cc-pvtz,beo,MP3_relaxed,2,11.197330,0.9119,11.0560,0.141330
dyson,adc3,aug-cc-pvtz,cs,MP3_unrelaxed,1,12.049688,0.8346,11.3000,0.749688
dyson,adc3,aug-cc-pvtz,cs,MP3_unrelaxed,2,12.749837,0.8962,12.8820,-0.132163
dyson,adc3,aug-cc-pvtz,cs,MP3_unrelaxed,3,18.012560,0.6918,17.9200,0.092560
dyson,adc3,aug-cc-pvtz,cs,MP3_relaxed,1,11.923369,0.8384,11.3000,0.623369
dyson,adc3,aug-cc-pvtz,cs,MP3_relaxed,2,12.831403,0.8957,12.8820,-0.050597
dyson,adc3,aug-cc-pvtz,cs,MP3_relaxed,3,18.087157,0.6984,17.9200,0.167157
dyson,adc3,aug-cc-pvtz,c2,MP2_unrelaxed,1,12.005309,0.9062,12.4630,-0.457691
dyson,adc3,aug-cc-pvtz,ar,MP3_unrelaxed,1,15.660199,0.9311,15.6130,0.047199
dyson,adc3,aug-cc-pvtz,ar,MP3_unrelaxed,2,29.724667,0.6835,29.1880,0.536667
dyson,adc3,aug-cc-pvtz,ar,MP3_relaxed,1,15.687064,0.9310,15.6130,0.074064
dyson,adc3,aug-cc-pvtz,ar,MP3_relaxed,2,29.751995,0.6824,29.1880,0.563995
dyson,adc3,aug-cc-pvtz,bf,MP3_unrelaxed,1,11.101437,0.9047,11.1490,-0.047563
dyson,adc3,aug-cc-pvtz,bf,MP3_unrelaxed,2,18.815806,0.8498,18.6120,0.203806
dyson,adc3,aug-cc-pvtz,bf,MP3_unrelaxed,3,21.274290,0.6684,20.9060,0.368290
dyson,adc3,aug-cc-pvtz,bf,MP3_relaxed,1,11.158838,0.9046,11.1490,0.009838
dyson,adc3,aug-cc-pvtz,bf,MP3_relaxed,2,18.828886,0.8486,18.6120,0.216886
dyson,adc3,aug-cc-pvtz,bf,MP3_relaxed,3,21.317274,0.6513,20.9060,0.411274
dyson,adc3,aug-cc-pvtz,bh3,MP3_unrelaxed,1,13.266489,0.9220,13.3070,-0.040511
dyson,adc3,aug-cc-pvtz,bh3,MP3_unrelaxed,2,18.256730,0.8772,18.3100,-0.053270
dyson,adc3,aug-cc-pvtz,c2,HF,1,13.290677,0.9047,12.4630,0.827677
dyson,adc3,aug-cc-pvtz,c2,MP2_relaxed,1,12.192293,0.9063,12.4630,-0.270707
dyson,adc3,aug-cc-pvtz,c2,CCSD,1,12.145938,0.9063,12.4630,-0.317062
dyson,adc3,aug-cc-pvtz,bn,CCSD,1,12.064197,0.8887,11.9800,0.084197
dyson,adc3,aug-cc-pvtz,bn,CCSD,2,13.033248,0.6484,13.7290,-0.695752
dyson,adc3,aug-cc-pvtz,bh3,MP3_relaxed,1,13.290183,0.9220,13.3070,-0.016817
dyson,adc3,aug-cc-pvtz,bh3,MP3_relaxed,2,18.288916,0.8768,18.3100,-0.021084
dyson,adc3,aug-cc-pvtz,c2,MP3_unrelaxed,1,12.795081,0.9056,12.4630,0.332081
dyson,adc3,aug-cc-pvtz,c2,MP3_relaxed,1,12.841450,0.9058,12.4630,0.378450
dyson,adc3,aug-cc-pvtz,bn,MP3_unrelaxed,1,11.175180,0.9057,11.9800,-0.804820
dyson,adc3,aug-cc-pvtz,bn,MP3_unrelaxed,2,12.678880,0.7913,13.7290,-1.050120
dyson,adc3,aug-cc-pvtz,bn,MP3_relaxed,1,12.263234,0.8808,11.9800,0.283234
dyson,adc3,aug-cc-pvtz,bn,MP3_relaxed,2,14.036178,0.7140,13.7290,0.307178
dyson,adc3,aug-cc-pvtz,ch2o,MP3_unrelaxed,1,11.086043,0.9093,10.8990,0.187043
dyson,adc3,aug-cc-pvtz,ch2o,MP3_unrelaxed,2,14.492164,0.8839,14.5780,-0.085836
dyson,adc3,aug-cc-pvtz,ch2o,MP3_unrelaxed,3,16.420476,0.8967,16.1060,0.314476
dyson,adc3,aug-cc-pvtz,ch2o,MP3_unrelaxed,4,17.392458,0.6198,17.1070,0.285458
dyson,adc3,aug-cc-pvtz,ch2o,MP3_relaxed,1,11.145650,0.9092,10.8990,0.246650
dyson,adc3,aug-cc-pvtz,ch2o,MP3_relaxed,2,14.599151,0.8829,14.5780,0.021151
dyson,adc3,aug-cc-pvtz,ch2o,MP3_relaxed,3,16.521605,0.8961,16.1060,0.415605
dyson,adc3,aug-cc-pvtz,ch2o,MP3_relaxed,4,17.434729,0.5957,17.1070,0.327729
dyson,adc3,aug-cc-pvtz,ch4,MP3_unrelaxed,1,14.473728,0.9229,14.3770,0.096728
dyson,adc3,aug-cc-pvtz,ch4,MP3_unrelaxed,2,23.378728,0.8174,23.1460,0.232728
dyson,adc3,aug-cc-pvtz,ch4,MP3_relaxed,1,14.525671,0.9227,14.3770,0.148671
dyson,adc3,aug-cc-pvtz,ch4,MP3_relaxed,2,23.437512,0.8160,23.1460,0.291512
dyson,adc3,aug-cc-pvtz,co2,MP3_unrelaxed,1,13.917417,0.9027,13.7330,0.184417
dyson,adc3,aug-cc-pvtz,co2,MP3_unrelaxed,2,18.171608,0.8370,17.5130,0.658608
dyson,adc3,aug-cc-pvtz,co2,MP3_unrelaxed,3,18.640278,0.8983,17.9960,0.644278
dyson,adc3,aug-cc-pvtz,co2,MP3_unrelaxed,4,20.022401,0.8793,19.2540,0.768401
dyson,adc3,aug-cc-pvtz,co2,MP3_relaxed,1,13.961324,0.9024,13.7330,0.228324
dyson,adc3,aug-cc-pvtz,co2,MP3_relaxed,2,18.259594,0.8349,17.5130,0.746594
dyson,adc3,aug-cc-pvtz,co2,MP3_relaxed,3,18.726753,0.8978,17.9960,0.730753
dyson,adc3,aug-cc-pvtz,co2,MP3_relaxed,4,20.101104,0.8785,19.2540,0.847104
dyson,adc3,aug-cc-pvtz,h2o,MP3_unrelaxed,1,13.006180,0.9245,12.6790,0.327180
dyson,adc3,aug-cc-pvtz,h2o,MP3_unrelaxed,2,15.232185,0.9252,14.9150,0.317185
dyson,adc3,aug-cc-pvtz,h2o,MP3_unrelaxed,3,19.234152,0.9320,19.0240,0.210152
dyson,adc3,aug-cc-pvtz,h2o,MP3_relaxed,1,12.997867,0.9248,12.6790,0.318867
dyson,adc3,aug-cc-pvtz,h2o,MP3_relaxed,2,15.253971,0.9252,14.9150,0.338971
dyson,adc3,aug-cc-pvtz,h2o,MP3_relaxed,3,19.296181,0.9317,19.0240,0.272181
dyson,adc3,aug-cc-pvtz,h2s,MP3_unrelaxed,1,10.361795,0.9163,10.3930,-0.031205
dyson,adc3,aug-cc-pvtz,h2s,MP3_unrelaxed,2,13.399392,0.9080,13.4110,-0.011608
dyson,adc3,aug-cc-pvtz,h2s,MP3_unrelaxed,3,15.621557,0.9031,15.6270,-0.005443
dyson,adc3,aug-cc-pvtz,h2s,MP3_relaxed,1,10.378751,0.9164,10.3930,-0.014249
dyson,adc3,aug-cc-pvtz,h2s,MP3_relaxed,2,13.422273,0.9080,13.4110,0.011273
dyson,adc3,aug-cc-pvtz,h2s,MP3_relaxed,3,15.648367,0.9028,15.6270,0.021367
dyson,adc3,aug-cc-pvtz,hcl,MP3_unrelaxed,1,12.690720,0.9218,12.6760,0.014720
dyson,adc3,aug-cc-pvtz,hcl,MP3_unrelaxed,2,16.683899,0.9174,16.6570,0.026899
dyson,adc3,aug-cc-pvtz,hcl,MP3_relaxed,1,12.710540,0.9218,12.6760,0.034540
dyson,adc3,aug-cc-pvtz,hcl,MP3_relaxed,2,16.710090,0.9173,16.6570,0.053090
dyson,adc3,aug-cc-pvtz,hf,MP3_unrelaxed,1,16.474328,0.9323,16.1490,0.325328
dyson,adc3,aug-cc-pvtz,hf,MP3_unrelaxed,2,20.257304,0.9364,20.0540,0.203304
dyson,adc3,aug-cc-pvtz,hf,MP3_relaxed,1,16.469475,0.9324,16.1490,0.320475
dyson,adc3,aug-cc-pvtz,hf,MP3_relaxed,2,20.294353,0.9362,20.0540,0.240353
dyson,adc3,aug-cc-pvtz,licl,MP3_unrelaxed,1,9.975507,0.9125,9.8970,0.078507
dyson,adc3,aug-cc-pvtz,licl,MP3_unrelaxed,2,10.671589,0.9120,10.5770,0.094589
dyson,adc3,aug-cc-pvtz,licl,MP3_relaxed,1,10.010430,0.9124,9.8970,0.113430
dyson,adc3,aug-cc-pvtz,licl,MP3_relaxed,2,10.707263,0.9119,10.5770,0.130263
dyson,adc3,aug-cc-pvtz,lif,MP3_unrelaxed,1,11.699061,0.9259,11.4680,0.231061
dyson,adc3,aug-cc-pvtz,lif,MP3_unrelaxed,2,12.258442,0.9260,11.9330,0.325442
dyson,adc3,aug-cc-pvtz,lif,MP3_relaxed,1,11.771035,0.9257,11.4680,0.303035
dyson,adc3,aug-cc-pvtz,lif,MP3_relaxed,2,12.350597,0.9257,11.9330,0.417597
dyson,adc3,aug-cc-pvtz,n2,MP3_unrelaxed,1,15.995117,0.9048,15.4860,0.509117
dyson,adc3,aug-cc-pvtz,n2,MP3_unrelaxed,2,17.049329,0.9170,16.9330,0.116329
dyson,adc3,aug-cc-pvtz,n2,MP3_unrelaxed,3,19.282915,0.8076,18.6920,0.590915
dyson,adc3,aug-cc-pvtz,n2,MP3_relaxed,1,16.039904,0.9048,15.4860,0.553904
dyson,adc3,aug-cc-pvtz,n2,MP3_relaxed,2,17.154059,0.9166,16.9330,0.221059
dyson,adc3,aug-cc-pvtz,n2,MP3_relaxed,3,19.347360,0.8054,18.6920,0.655360
dyson,adc3,aug-cc-pvtz,nh3,MP3_unrelaxed,1,11.163361,0.9190,10.9010,0.262361
dyson,adc3,aug-cc-pvtz,nh3,MP3_unrelaxed,2,16.817785,0.9248,16.6030,0.214785
dyson,adc3,aug-cc-pvtz,nh3,MP3_unrelaxed,3,27.535409,0.4766,26.7790,0.756409
dyson,adc3,aug-cc-pvtz,nh3,MP3_relaxed,1,11.173158,0.9193,10.9010,0.272158
dyson,adc3,aug-cc-pvtz,nh3,MP3_relaxed,2,16.878071,0.9245,16.6030,0.275071
dyson,adc3,aug-cc-pvtz,nh3,MP3_relaxed,3,27.566929,0.4663,26.7790,0.787929
dyson,adc3,aug-cc-pvtz,ph3,MP3_unrelaxed,1,10.534924,0.9088,10.5960,-0.061076
dyson,adc3,aug-cc-pvtz,ph3,MP3_unrelaxed,2,13.696910,0.8993,13.7450,-0.048090
dyson,adc3,aug-cc-pvtz,ph3,MP3_unrelaxed,3,19.533115,0.3723,19.5140,0.019115
dyson,adc3,aug-cc-pvtz,ph3,MP3_relaxed,1,10.554279,0.9090,10.5960,-0.041721
dyson,adc3,aug-cc-pvtz,ph3,MP3_relaxed,2,13.711981,0.8994,13.7450,-0.033019
dyson,adc3,aug-cc-pvtz,ph3,MP3_relaxed,3,19.551891,0.3660,19.5140,0.037891
dyson,adc3,aug-cc-pvtz,sih4,MP3_unrelaxed,1,12.746072,0.9028,12.7930,-0.046928
dyson,adc3,aug-cc-pvtz,sih4,MP3_unrelaxed,2,18.255654,0.7614,18.2400,0.015654
dyson,adc3,aug-cc-pvtz,sih4,MP3_relaxed,1,12.752993,0.9029,12.7930,-0.040007
dyson,adc3,aug-cc-pvtz,sih4,MP3_relaxed,2,18.284106,0.7600,18.2400,0.044106
dyson,adc3,aug-cc-pvqz,ne,HF,1,21.864897,0.9441,21.5330,0.331897
dyson,adc3,aug-cc-pvqz,ne,HF,2,48.941967,0.9131,48.3400,0.601967
dyson,adc3,aug-cc-pvqz,ne,MP2_unrelaxed,1,22.147401,0.9437,21.5330,0.614401
dyson,adc3,aug-cc-pvqz,ne,MP2_unrelaxed,2,49.263728,0.9117,48.3400,0.923728
dyson,adc3,aug-cc-pvqz,ne,MP2_relaxed,1,22.084025,0.9438,21.5330,0.551025
dyson,adc3,aug-cc-pvqz,ne,MP2_relaxed,2,49.199971,0.9119,48.3400,0.859971
dyson,adc3,aug-cc-pvqz,ne,CCSD,1,22.031438,0.9439,21.5330,0.498438
dyson,adc3,aug-cc-pvqz,ne,CCSD,2,49.128463,0.9123,48.3400,0.788463
dyson,adc3,aug-cc-pvqz,co,HF,1,14.842213,0.8853,13.9750,0.867213
dyson,adc3,aug-cc-pvqz,co,HF,2,17.368935,0.8965,17.0200,0.348935
dyson,adc3,aug-cc-pvqz,co,HF,3,20.352932,0.7563,19.6990,0.653932
dyson,adc3,aug-cc-pvqz,co,MP2_unrelaxed,1,13.942753,0.8930,13.9750,-0.032247
dyson,adc3,aug-cc-pvqz,co,MP2_unrelaxed,2,17.243608,0.8967,17.0200,0.223608
dyson,adc3,aug-cc-pvqz,co,MP2_unrelaxed,3,20.515738,0.7464,19.6990,0.816738
dyson,adc3,aug-cc-pvqz,co,MP2_relaxed,1,14.145568,0.8920,13.9750,0.170568
dyson,adc3,aug-cc-pvqz,co,MP2_relaxed,2,17.192149,0.8973,17.0200,0.172149
dyson,adc3,aug-cc-pvqz,co,MP2_relaxed,3,20.393577,0.7574,19.6990,0.694577
dyson,adc3,aug-cc-pvqz,co,CCSD,1,14.098220,0.8922,13.9750,0.123220
dyson,adc3,aug-cc-pvqz,co,CCSD,2,17.109933,0.8979,17.0200,0.089933
dyson,adc3,aug-cc-pvqz,co,CCSD,3,20.285687,0.7691,19.6990,0.586687
dyson,adc3,aug-cc-pvqz,beo,HF,1,10.295034,0.9024,10.0180,0.277034
dyson,adc3,aug-cc-pvqz,beo,HF,2,11.798821,0.9065,11.1150,0.683821
dyson,adc3,aug-cc-pvqz,beo,MP2_unrelaxed,1,11.000962,0.8956,10.0180,0.982962
dyson,adc3,aug-cc-pvqz,beo,MP2_unrelaxed,2,12.724021,0.9012,11.1150,1.609021
dyson,adc3,aug-cc-pvqz,beo,MP2_relaxed,1,10.722159,0.8980,10.0180,0.704159
dyson,adc3,aug-cc-pvqz,beo,MP2_relaxed,2,12.233723,0.9061,11.1150,1.118723
dyson,adc3,aug-cc-pvqz,beo,CCSD,1,10.586879,0.8990,10.0180,0.568879
dyson,adc3,aug-cc-pvqz,beo,CCSD,2,12.036342,0.9066,11.1150,0.921342
dyson,adc3,aug-cc-pvqz,cs,HF,1,12.461940,0.8134,11.3550,1.106940
dyson,adc3,aug-cc-pvqz,cs,HF,2,13.223571,0.8930,12.9360,0.287571
dyson,adc3,aug-cc-pvqz,cs,HF,3,18.429824,0.7119,17.9580,0.471824
dyson,adc3,aug-cc-pvqz,cs,MP2_unrelaxed,1,11.332862,0.8475,11.3550,-0.022138
dyson,adc3,aug-cc-pvqz,cs,MP2_unrelaxed,2,12.775119,0.8952,12.9360,-0.160881
dyson,adc3,aug-cc-pvqz,cs,MP2_unrelaxed,3,18.141281,0.7211,17.9580,0.183281
dyson,adc3,aug-cc-pvqz,cs,MP2_relaxed,1,11.589689,0.8445,11.3550,0.234689
dyson,adc3,aug-cc-pvqz,cs,MP2_relaxed,2,12.853943,0.8951,12.9360,-0.082057
dyson,adc3,aug-cc-pvqz,cs,MP2_relaxed,3,18.155857,0.7149,17.9580,0.197857
dyson,adc3,aug-cc-pvqz,cs,CCSD,1,11.601293,0.8435,11.3550,0.246293
dyson,adc3,aug-cc-pvqz,cs,CCSD,2,12.787406,0.8955,12.9360,-0.148594
dyson,adc3,aug-cc-pvqz,cs,CCSD,3,18.075447,0.7118,17.9580,0.117447
dyson,adc3,aug-cc-pvqz,ne,MP3_unrelaxed,1,21.876613,0.9441,21.5330,0.343613
dyson,adc3,aug-cc-pvqz,ne,MP3_unrelaxed,2,48.974571,0.9129,48.3400,0.634571
dyson,adc3,aug-cc-pvqz,ne,MP3_relaxed,1,21.886862,0.9441,21.5330,0.353862
dyson,adc3,aug-cc-pvqz,ne,MP3_relaxed,2,48.984623,0.9129,48.3400,0.644623
dyson,adc3,aug-cc-pvqz,co,MP3_unrelaxed,1,14.397689,0.8907,13.9750,0.422689
dyson,adc3,aug-cc-pvqz,co,MP3_unrelaxed,2,16.912712,0.8996,17.0200,-0.107288
dyson,adc3,aug-cc-pvqz,co,MP3_unrelaxed,3,19.972522,0.7895,19.6990,0.273522
dyson,adc3,aug-cc-pvqz,co,MP3_relaxed,1,14.432844,0.8902,13.9750,0.457844
dyson,adc3,aug-cc-pvqz,co,MP3_relaxed,2,17.061336,0.8985,17.0200,0.041336
dyson,adc3,aug-cc-pvqz,co,MP3_relaxed,3,20.138633,0.7776,19.6990,0.439633
dyson,adc3,aug-cc-pvqz,beo,MP3_unrelaxed,1,9.594321,0.9078,10.0180,-0.423679
dyson,adc3,aug-cc-pvqz,beo,MP3_unrelaxed,2,10.964042,0.9120,11.1150,-0.150958
dyson,adc3,aug-cc-pvqz,beo,MP3_relaxed,1,9.971647,0.9045,10.0180,-0.046353
dyson,adc3,aug-cc-pvqz,beo,MP3_relaxed,2,11.319164,0.9111,11.1150,0.204164
dyson,adc3,aug-cc-pvqz,ar,HF,1,16.084256,0.9291,15.7390,0.345256
dyson,adc3,aug-cc-pvqz,ar,HF,2,29.899749,0.6595,29.1820,0.717749
dyson,adc3,aug-cc-pvqz,ar,MP2_unrelaxed,1,15.808687,0.9298,15.7390,0.069687
dyson,adc3,aug-cc-pvqz,ar,MP2_unrelaxed,2,29.727320,0.6672,29.1820,0.545320
dyson,adc3,aug-cc-pvqz,ar,MP2_relaxed,1,15.841254,0.9297,15.7390,0.102254
dyson,adc3,aug-cc-pvqz,ar,MP2_relaxed,2,29.758596,0.6658,29.1820,0.576596
dyson,adc3,aug-cc-pvqz,ar,MP3_unrelaxed,1,15.778740,0.9299,15.7390,0.039740
dyson,adc3,aug-cc-pvqz,ar,MP3_unrelaxed,2,29.699288,0.6684,29.1820,0.517288
dyson,adc3,aug-cc-pvqz,ar,MP3_relaxed,1,15.815788,0.9298,15.7390,0.076788
dyson,adc3,aug-cc-pvqz,ar,MP3_relaxed,2,29.734053,0.6669,29.1820,0.552053
dyson,adc3,aug-cc-pvqz,ar,CCSD,1,15.785700,0.9298,15.7390,0.046700
dyson,adc3,aug-cc-pvqz,ar,CCSD,2,29.697198,0.6685,29.1820,0.515198
dyson,adc3,aug-cc-pvqz,bf,HF,1,11.548327,0.9032,11.1750,0.373327
dyson,adc3,aug-cc-pvqz,bf,HF,2,19.143142,0.8640,18.6640,0.479142
dyson,adc3,aug-cc-pvqz,bf,HF,3,21.490816,0.5579,20.9700,0.520816
dyson,adc3,aug-cc-pvqz,bf,MP2_unrelaxed,1,11.129950,0.9051,11.1750,-0.045050
dyson,adc3,aug-cc-pvqz,bf,MP2_unrelaxed,2,19.435810,0.8689,18.6640,0.771810
dyson,adc3,aug-cc-pvqz,bf,MP2_unrelaxed,3,22.674851,0.4768,20.9700,1.704851
dyson,adc3,aug-cc-pvqz,bf,MP2_relaxed,1,11.206776,0.9050,11.1750,0.031776
dyson,adc3,aug-cc-pvqz,bf,MP2_relaxed,2,19.272220,0.8649,18.6640,0.608220
dyson,adc3,aug-cc-pvqz,bf,MP2_relaxed,3,21.617282,0.4617,20.9700,0.647282
dyson,adc3,aug-cc-pvqz,bf,MP3_unrelaxed,1,11.135250,0.9051,11.1750,-0.039750
dyson,adc3,aug-cc-pvqz,bf,MP3_unrelaxed,2,18.892249,0.8545,18.6640,0.228249
dyson,adc3,aug-cc-pvqz,bf,MP3_unrelaxed,3,21.336351,0.6408,20.9700,0.366351
dyson,adc3,aug-cc-pvqz,bf,MP3_relaxed,1,11.192470,0.9050,11.1750,0.017470
dyson,adc3,aug-cc-pvqz,bf,MP3_relaxed,2,18.920027,0.8541,18.6640,0.256027
dyson,adc3,aug-cc-pvqz,bf,MP3_relaxed,3,21.387669,0.6165,20.9700,0.417669
dyson,adc3,aug-cc-pvqz,bf,CCSD,1,10.953720,0.9058,11.1750,-0.221280
dyson,adc3,aug-cc-pvqz,bf,CCSD,2,19.127412,0.8623,18.6640,0.463412
dyson,adc3,aug-cc-pvqz,bf,CCSD,3,21.513173,0.5420,20.9700,0.543173
dyson,adc3,aug-cc-pvqz,bh3,HF,1,13.591376,0.9206,13.3320,0.259376
dyson,adc3,aug-cc-pvqz,bh3,HF,2,18.566988,0.8732,18.3320,0.234988
dyson,adc3,aug-cc-pvqz,bh3,MP2_unrelaxed,1,13.335699,0.9218,13.3320,0.003699
dyson,adc3,aug-cc-pvqz,bh3,MP2_unrelaxed,2,18.315515,0.8770,18.3320,-0.016485
dyson,adc3,aug-cc-pvqz,bh3,MP2_relaxed,1,13.361780,0.9217,13.3320,0.029780
dyson,adc3,aug-cc-pvqz,bh3,MP2_relaxed,2,18.347824,0.8766,18.3320,0.015824
dyson,adc3,aug-cc-pvqz,bh3,MP3_unrelaxed,1,13.296773,0.9220,13.3320,-0.035227
dyson,adc3,aug-cc-pvqz,bh3,MP3_unrelaxed,2,18.282172,0.8775,18.3320,-0.049828
dyson,adc3,aug-cc-pvqz,bh3,MP3_relaxed,1,13.324247,0.9219,13.3320,-0.007753
dyson,adc3,aug-cc-pvqz,bh3,MP3_relaxed,2,18.318117,0.8770,18.3320,-0.013883
dyson,adc3,aug-cc-pvqz,bh3,CCSD,1,13.269609,0.9221,13.3320,-0.062391
dyson,adc3,aug-cc-pvqz,bh3,CCSD,2,18.254203,0.8779,18.3320,-0.077797
dyson,adc3,aug-cc-pvqz,c2,HF,1,13.395159,0.9046,12.4970,0.898159
dyson,adc3,aug-cc-pvqz,c2,MP2_unrelaxed,1,12.032295,0.9063,12.4970,-0.464705
dyson,adc3,aug-cc-pvqz,c2,MP2_relaxed,1,12.236389,0.9064,12.4970,-0.260611
dyson,adc3,aug-cc-pvqz,c2,MP3_unrelaxed,1,12.854602,0.9057,12.4970,0.357602
dyson,adc3,aug-cc-pvqz,c2,MP3_relaxed,1,12.911898,0.9058,12.4970,0.414898
dyson,adc3,aug-cc-pvqz,c2,CCSD,1,12.208111,0.9065,12.4970,-0.288889
dyson,adc3,aug-cc-pvqz,bn,HF,1,12.275435,0.8959,12.0190,0.256435
dyson,adc3,aug-cc-pvqz,bn,HF,2,14.028640,0.7514,13.7070,0.321640
dyson,adc3,aug-cc-pvqz,bn,MP2_unrelaxed,1,12.329456,0.8851,12.0190,0.310456
dyson,adc3,aug-cc-pvqz,bn,MP2_unrelaxed,2,13.901099,0.7155,13.7070,0.194099
dyson,adc3,aug-cc-pvqz,bn,MP2_relaxed,1,12.538023,0.8717,12.0190,0.519023
dyson,adc3,aug-cc-pvqz,bn,MP2_relaxed,2,13.891324,0.6593,13.7070,0.184324
dyson,adc3,aug-cc-pvqz,bn,MP3_unrelaxed,1,11.245635,0.9055,12.0190,-0.773365
dyson,adc3,aug-cc-pvqz,bn,MP3_unrelaxed,2,12.727643,0.7836,13.7070,-0.979357
dyson,adc3,aug-cc-pvqz,bn,MP3_relaxed,1,12.328715,0.8803,12.0190,0.309715
dyson,adc3,aug-cc-pvqz,bn,MP3_relaxed,2,14.044356,0.7256,13.7070,0.337356
dyson,adc3,aug-cc-pvqz,bn,CCSD,1,12.104789,0.8887,12.0190,0.085789
dyson,adc3,aug-cc-pvqz,bn,CCSD,2,13.072156,0.6186,13.7070,-0.634844
dyson,adc3,aug-cc-pvqz,ch2o,HF,1,11.484166,0.9067,10.9540,0.530166
dyson,adc3,aug-cc-pvqz,ch2o,HF,2,14.892992,0.8773,14.6180,0.274992
dyson,adc3,aug-cc-pvqz,ch2o,HF,3,16.809069,0.8939,16.1610,0.648069
dyson,adc3,aug-cc-pvqz,ch2o,HF,4,17.630122,0.4563,17.1560,0.474122
dyson,adc3,aug-cc-pvqz,ch2o,MP2_unrelaxed,1,11.346053,0.9094,10.9540,0.392053
dyson,adc3,aug-cc-pvqz,ch2o,MP2_unrelaxed,2,14.661408,0.8797,14.6180,0.043408
dyson,adc3,aug-cc-pvqz,ch2o,MP2_unrelaxed,3,16.717632,0.8959,16.1610,0.556632
dyson,adc3,aug-cc-pvqz,ch2o,MP2_unrelaxed,4,17.332844,0.6385,17.1560,0.176844
dyson,adc3,aug-cc-pvqz,ch2o,MP2_relaxed,1,11.294253,0.9093,10.9540,0.340253
dyson,adc3,aug-cc-pvqz,ch2o,MP2_relaxed,2,14.723906,0.8794,14.6180,0.105906
dyson,adc3,aug-cc-pvqz,ch2o,MP2_relaxed,3,16.697102,0.8957,16.1610,0.536102
dyson,adc3,aug-cc-pvqz,ch2o,MP2_relaxed,4,17.429589,0.5948,17.1560,0.273589
dyson,adc3,aug-cc-pvqz,ch2o,MP3_unrelaxed,1,11.162182,0.9090,10.9540,0.208182
dyson,adc3,aug-cc-pvqz,ch2o,MP3_unrelaxed,2,14.553875,0.8831,14.6180,-0.064125
dyson,adc3,aug-cc-pvqz,ch2o,MP3_unrelaxed,3,16.494642,0.8964,16.1610,0.333642
dyson,adc3,aug-cc-pvqz,ch2o,MP3_unrelaxed,4,17.433467,0.6004,17.1560,0.277467
dyson,adc3,aug-cc-pvqz,ch2o,MP3_relaxed,1,11.235375,0.9089,10.9540,0.281375
dyson,adc3,aug-cc-pvqz,ch2o,MP3_relaxed,2,14.675944,0.8818,14.6180,0.057944
dyson,adc3,aug-cc-pvqz,ch2o,MP3_relaxed,3,16.611422,0.8956,16.1610,0.450422
dyson,adc3,aug-cc-pvqz,ch2o,MP3_relaxed,4,17.480269,0.5704,17.1560,0.324269
dyson,adc3,aug-cc-pvqz,ch2o,CCSD,1,11.276652,0.9093,10.9540,0.322652
dyson,adc3,aug-cc-pvqz,ch2o,CCSD,2,14.617614,0.8814,14.6180,-0.000386
dyson,adc3,aug-cc-pvqz,ch2o,CCSD,3,16.650943,0.8959,16.1610,0.489943
dyson,adc3,aug-cc-pvqz,ch2o,CCSD,4,17.364953,0.6278,17.1560,0.208953
dyson,adc3,aug-cc-pvqz,ch4,HF,1,14.815680,0.9216,14.4070,0.408680
dyson,adc3,aug-cc-pvqz,ch4,HF,2,23.693857,0.8107,23.1480,0.545857
dyson,adc3,aug-cc-pvqz,ch4,MP2_unrelaxed,1,14.403802,0.9234,14.4070,-0.003198
dyson,adc3,aug-cc-pvqz,ch4,MP2_unrelaxed,2,23.298524,0.8204,23.1480,0.150524
dyson,adc3,aug-cc-pvqz,ch4,MP2_relaxed,1,14.515116,0.9230,14.4070,0.108116
dyson,adc3,aug-cc-pvqz,ch4,MP2_relaxed,2,23.417059,0.8176,23.1480,0.269059
dyson,adc3,aug-cc-pvqz,ch4,MP3_unrelaxed,1,14.514045,0.9229,14.4070,0.107045
dyson,adc3,aug-cc-pvqz,ch4,MP3_unrelaxed,2,23.419154,0.8176,23.1480,0.271154
dyson,adc3,aug-cc-pvqz,ch4,MP3_relaxed,1,14.576506,0.9227,14.4070,0.169506
dyson,adc3,aug-cc-pvqz,ch4,MP3_relaxed,2,23.488379,0.8159,23.1480,0.340379
dyson,adc3,aug-cc-pvqz,ch4,CCSD,1,14.443587,0.9232,14.4070,0.036587
dyson,adc3,aug-cc-pvqz,ch4,CCSD,2,23.341588,0.8194,23.1480,0.193588
dyson,adc3,aug-cc-pvqz,co2,HF,1,14.432360,0.9006,13.8230,0.609360
dyson,adc3,aug-cc-pvqz,co2,HF,2,18.554391,0.8245,17.6180,0.936391
dyson,adc3,aug-cc-pvqz,co2,MP2_unrelaxed,1,14.020365,0.9019,13.8230,0.197365
dyson,adc3,aug-cc-pvqz,co2,MP2_unrelaxed,2,18.013118,0.8405,17.6180,0.395118
dyson,adc3,aug-cc-pvqz,co2,MP2_relaxed,1,14.020698,0.9020,13.8230,0.197698
dyson,adc3,aug-cc-pvqz,co2,MP2_relaxed,2,18.161202,0.8375,17.6180,0.543202
dyson,adc3,aug-cc-pvqz,co2,MP3_unrelaxed,1,14.007242,0.9023,13.8230,0.184242
dyson,adc3,aug-cc-pvqz,co2,MP3_unrelaxed,2,18.243309,0.8355,17.6180,0.625309
dyson,adc3,aug-cc-pvqz,co2,MP3_relaxed,1,14.066408,0.9020,13.8230,0.243408
dyson,adc3,aug-cc-pvqz,co2,MP3_relaxed,2,18.341788,0.8330,17.6180,0.723788
dyson,adc3,aug-cc-pvqz,co2,CCSD,1,14.036436,0.9020,13.8230,0.213436
dyson,adc3,aug-cc-pvqz,co2,CCSD,2,18.142462,0.8377,17.6180,0.524462
dyson,adc3,aug-cc-pvqz,cs,MP3_unrelaxed,1,12.114201,0.8328,11.3550,0.759201
dyson,adc3,aug-cc-pvqz,cs,MP3_unrelaxed,2,12.807414,0.8958,12.9360,-0.128586
dyson,adc3,aug-cc-pvqz,cs,MP3_unrelaxed,3,18.042868,0.6978,17.9580,0.084868
dyson,adc3,aug-cc-pvqz,cs,MP3_relaxed,1,11.989160,0.8367,11.3550,0.634160
dyson,adc3,aug-cc-pvqz,cs,MP3_relaxed,2,12.896542,0.8952,12.9360,-0.039458
dyson,adc3,aug-cc-pvqz,cs,MP3_relaxed,3,18.123240,0.7042,17.9580,0.165240
dyson,adc3,aug-cc-pvqz,f2,HF,1,16.425426,0.8908,15.8080,0.617426
dyson,adc3,aug-cc-pvqz,f2,HF,2,19.543772,0.7939,18.9430,0.600772
dyson,adc3,aug-cc-pvqz,f2,HF,3,21.468816,0.8906,21.1490,0.319816
dyson,adc3,aug-cc-pvqz,f2,MP2_unrelaxed,1,16.232341,0.8924,15.8080,0.424341
dyson,adc3,aug-cc-pvqz,f2,MP2_unrelaxed,2,19.422685,0.8006,18.9430,0.479685
dyson,adc3,aug-cc-pvqz,f2,MP2_unrelaxed,3,21.234537,0.8856,21.1490,0.085537
dyson,adc3,aug-cc-pvqz,f2,MP2_relaxed,1,16.325548,0.8918,15.8080,0.517548
dyson,adc3,aug-cc-pvqz,f2,MP2_relaxed,2,19.505331,0.7970,18.9430,0.562331
dyson,adc3,aug-cc-pvqz,f2,MP2_relaxed,3,21.356618,0.8885,21.1490,0.207618
dyson,adc3,aug-cc-pvqz,f2,MP3_unrelaxed,1,16.224033,0.8924,15.8080,0.416033
dyson,adc3,aug-cc-pvqz,f2,MP3_unrelaxed,2,19.398687,0.8015,18.9430,0.455687
dyson,adc3,aug-cc-pvqz,f2,MP3_unrelaxed,3,21.179797,0.8838,21.1490,0.030797
dyson,adc3,aug-cc-pvqz,f2,MP3_relaxed,1,16.303577,0.8919,15.8080,0.495577
dyson,adc3,aug-cc-pvqz,f2,MP3_relaxed,2,19.467777,0.7985,18.9430,0.524777
dyson,adc3,aug-cc-pvqz,f2,MP3_relaxed,3,21.280943,0.8869,21.1490,0.131943
dyson,adc3,aug-cc-pvqz,f2,CCSD,1,16.238193,0.8923,15.8080,0.430193
dyson,adc3,aug-cc-pvqz,f2,CCSD,2,19.417348,0.8008,18.9430,0.474348
dyson,adc3,aug-cc-pvqz,f2,CCSD,3,21.199021,0.8845,21.1490,0.050021
dyson,adc3,aug-cc-pvqz,h2o,HF,1,13.274231,0.9233,12.7370,0.537231
dyson,adc3,aug-cc-pvqz,h2o,HF,2,15.454340,0.9244,14.9620,0.492340
dyson,adc3,aug-cc-pvqz,h2o,HF,3,19.428760,0.9315,19.0630,0.365760
dyson,adc3,aug-cc-pvqz,h2o,MP2_unrelaxed,1,13.120226,0.9241,12.7370,0.383226
dyson,adc3,aug-cc-pvqz,h2o,MP2_unrelaxed,2,15.338592,0.9249,14.9620,0.376592
dyson,adc3,aug-cc-pvqz,h2o,MP2_unrelaxed,3,19.334623,0.9316,19.0630,0.271623
dyson,adc3,aug-cc-pvqz,h2o,MP2_relaxed,1,13.149073,0.9242,12.7370,0.412073
dyson,adc3,aug-cc-pvqz,h2o,MP2_relaxed,2,15.395471,0.9248,14.9620,0.433471
dyson,adc3,aug-cc-pvqz,h2o,MP2_relaxed,3,19.428717,0.9312,19.0630,0.365717
dyson,adc3,aug-cc-pvqz,h2o,MP3_unrelaxed,1,13.096094,0.9241,12.7370,0.359094
dyson,adc3,aug-cc-pvqz,h2o,MP3_unrelaxed,2,15.308079,0.9250,14.9620,0.346079
dyson,adc3,aug-cc-pvqz,h2o,MP3_unrelaxed,3,19.298443,0.9317,19.0630,0.235443
dyson,adc3,aug-cc-pvqz,h2o,MP3_relaxed,1,13.106941,0.9243,12.7370,0.369941
dyson,adc3,aug-cc-pvqz,h2o,MP3_relaxed,2,15.348638,0.9248,14.9620,0.386638
dyson,adc3,aug-cc-pvqz,h2o,MP3_relaxed,3,19.376878,0.9313,19.0630,0.313878
dyson,adc3,aug-cc-pvqz,h2o,CCSD,1,13.118161,0.9241,12.7370,0.381161
dyson,adc3,aug-cc-pvqz,h2o,CCSD,2,15.336342,0.9249,14.9620,0.374342
dyson,adc3,aug-cc-pvqz,h2o,CCSD,3,19.330049,0.9316,19.0630,0.267049
dyson,adc3,aug-cc-pvqz,h2s,HF,1,10.790026,0.9144,10.4560,0.334026
dyson,adc3,aug-cc-pvqz,h2s,HF,2,13.813531,0.9057,13.4600,0.353531
dyson,adc3,aug-cc-pvqz,h2s,HF,3,16.015834,0.8981,15.6720,0.343834
dyson,adc3,aug-cc-pvqz,h2s,MP2_unrelaxed,1,10.453227,0.9158,10.4560,-0.002773
dyson,adc3,aug-cc-pvqz,h2s,MP2_unrelaxed,2,13.482551,0.9075,13.4600,0.022551
dyson,adc3,aug-cc-pvqz,h2s,MP2_unrelaxed,3,15.696006,0.9017,15.6720,0.024006
dyson,adc3,aug-cc-pvqz,h2s,MP2_relaxed,1,10.483362,0.9158,10.4560,0.027362
dyson,adc3,aug-cc-pvqz,h2s,MP2_relaxed,2,13.516964,0.9075,13.4600,0.056964
dyson,adc3,aug-cc-pvqz,h2s,MP2_relaxed,3,15.731199,0.9014,15.6720,0.059199
dyson,adc3,aug-cc-pvqz,h2s,MP3_unrelaxed,1,10.426057,0.9159,10.4560,-0.029943
dyson,adc3,aug-cc-pvqz,h2s,MP3_unrelaxed,2,13.449402,0.9077,13.4600,-0.010598
dyson,adc3,aug-cc-pvqz,h2s,MP3_unrelaxed,3,15.663662,0.9020,15.6720,-0.008338
dyson,adc3,aug-cc-pvqz,h2s,MP3_relaxed,1,10.454366,0.9160,10.4560,-0.001634
dyson,adc3,aug-cc-pvqz,h2s,MP3_relaxed,2,13.482831,0.9077,13.4600,0.022831
dyson,adc3,aug-cc-pvqz,h2s,MP3_relaxed,3,15.698718,0.9017,15.6720,0.026718
dyson,adc3,aug-cc-pvqz,h2s,CCSD,1,10.423263,0.9159,10.4560,-0.032737
dyson,adc3,aug-cc-pvqz,h2s,CCSD,2,13.435560,0.9078,13.4600,-0.024440
dyson,adc3,aug-cc-pvqz,h2s,CCSD,3,15.647643,0.9022,15.6720,-0.024357
dyson,adc3,aug-cc-pvqz,hcl,HF,1,13.111108,0.9198,12.7700,0.341108
dyson,adc3,aug-cc-pvqz,hcl,HF,2,17.092122,0.9153,16.7280,0.364122
dyson,adc3,aug-cc-pvqz,hcl,MP2_unrelaxed,1,12.813981,0.9208,12.7700,0.043981
dyson,adc3,aug-cc-pvqz,hcl,MP2_unrelaxed,2,16.784265,0.9165,16.7280,0.056265
dyson,adc3,aug-cc-pvqz,hcl,MP2_relaxed,1,12.843017,0.9208,12.7700,0.073017
dyson,adc3,aug-cc-pvqz,hcl,MP2_relaxed,2,16.817758,0.9164,16.7280,0.089758
dyson,adc3,aug-cc-pvqz,hcl,MP3_unrelaxed,1,12.782125,0.9209,12.7700,0.012125
dyson,adc3,aug-cc-pvqz,hcl,MP3_unrelaxed,2,16.750717,0.9166,16.7280,0.022717
dyson,adc3,aug-cc-pvqz,hcl,MP3_relaxed,1,12.813501,0.9209,12.7700,0.043501
dyson,adc3,aug-cc-pvqz,hcl,MP3_relaxed,2,16.786844,0.9165,16.7280,0.058844
dyson,adc3,aug-cc-pvqz,hcl,CCSD,1,12.787830,0.9209,12.7700,0.017830
dyson,adc3,aug-cc-pvqz,hcl,CCSD,2,16.745573,0.9167,16.7280,0.017573
dyson,adc3,aug-cc-pvqz,hf,HF,1,16.677740,0.9314,16.2140,0.463740
dyson,adc3,aug-cc-pvqz,hf,HF,2,20.429368,0.9358,20.1020,0.327368
dyson,adc3,aug-cc-pvqz,hf,MP2_unrelaxed,1,16.852577,0.9310,16.2140,0.638577
dyson,adc3,aug-cc-pvqz,hf,MP2_unrelaxed,2,20.585588,0.9352,20.1020,0.483588
dyson,adc3,aug-cc-pvqz,hf,MP2_relaxed,1,16.785514,0.9313,16.2140,0.571514
dyson,adc3,aug-cc-pvqz,hf,MP2_relaxed,2,20.573833,0.9352,20.1020,0.471833
dyson,adc3,aug-cc-pvqz,hf,MP3_unrelaxed,1,16.572132,0.9318,16.2140,0.358132
dyson,adc3,aug-cc-pvqz,hf,MP3_unrelaxed,2,20.332926,0.9358,20.1020,0.230926
dyson,adc3,aug-cc-pvqz,hf,MP3_relaxed,1,16.589648,0.9318,16.2140,0.375648
dyson,adc3,aug-cc-pvqz,hf,MP3_relaxed,2,20.390775,0.9356,20.1020,0.288775
dyson,adc3,aug-cc-pvqz,hf,CCSD,1,16.739349,0.9313,16.2140,0.525349
dyson,adc3,aug-cc-pvqz,hf,CCSD,2,20.484911,0.9354,20.1020,0.382911
dyson,adc3,aug-cc-pvqz,licl,HF,1,10.347295,0.9102,10.0070,0.340295
dyson,adc3,aug-cc-pvqz,licl,HF,2,11.054480,0.9096,10.6960,0.358480
dyson,adc3,aug-cc-pvqz,licl,MP2_unrelaxed,1,10.126747,0.9112,10.0070,0.119747
dyson,adc3,aug-cc-pvqz,licl,MP2_unrelaxed,2,10.829932,0.9107,10.6960,0.133932
dyson,adc3,aug-cc-pvqz,licl,MP2_relaxed,1,10.163725,0.9111,10.0070,0.156725
dyson,adc3,aug-cc-pvqz,licl,MP2_relaxed,2,10.867111,0.9105,10.6960,0.171111
dyson,adc3,aug-cc-pvqz,licl,MP3_unrelaxed,1,10.078273,0.9115,10.0070,0.071273
dyson,adc3,aug-cc-pvqz,licl,MP3_unrelaxed,2,10.780599,0.9109,10.6960,0.084599
dyson,adc3,aug-cc-pvqz,licl,MP3_relaxed,1,10.124826,0.9113,10.0070,0.117826
dyson,adc3,aug-cc-pvqz,licl,MP3_relaxed,2,10.827224,0.9107,10.6960,0.131224
dyson,adc3,aug-cc-pvqz,licl,CCSD,1,10.099803,0.9114,10.0070,0.092803
dyson,adc3,aug-cc-pvqz,licl,CCSD,2,10.800731,0.9108,10.6960,0.104731
dyson,adc3,aug-cc-pvqz,lif,HF,1,11.959558,0.9246,11.5380,0.421558
dyson,adc3,aug-cc-pvqz,lif,HF,2,12.503524,0.9249,12.0180,0.485524
dyson,adc3,aug-cc-pvqz,lif,MP2_unrelaxed,1,12.507958,0.9227,11.5380,0.969958
dyson,adc3,aug-cc-pvqz,lif,MP2_unrelaxed,2,13.109748,0.9228,12.0180,1.091748
dyson,adc3,aug-cc-pvqz,lif,MP2_relaxed,1,12.348010,0.9234,11.5380,0.810010
dyson,adc3,aug-cc-pvqz,lif,MP2_relaxed,2,12.959556,0.9234,12.0180,0.941556
dyson,adc3,aug-cc-pvqz,lif,MP3_unrelaxed,1,11.805796,0.9252,11.5380,0.267796
dyson,adc3,aug-cc-pvqz,lif,MP3_unrelaxed,2,12.372921,0.9254,12.0180,0.354921
dyson,adc3,aug-cc-pvqz,lif,MP3_relaxed,1,11.896930,0.9250,11.5380,0.358930
dyson,adc3,aug-cc-pvqz,lif,MP3_relaxed,2,12.483587,0.9250,12.0180,0.465587
dyson,adc3,aug-cc-pvqz,lif,CCSD,1,12.227351,0.9237,11.5380,0.689351
dyson,adc3,aug-cc-pvqz,lif,CCSD,2,12.823150,0.9238,12.0180,0.805150
dyson,adc3,aug-cc-pvqz,n2,HF,1,16.563668,0.9010,15.5410,1.022668
dyson,adc3,aug-cc-pvqz,n2,HF,2,17.547215,0.9159,16.9810,0.566215
dyson,adc3,aug-cc-pvqz,n2,HF,3,19.722267,0.7917,18.7420,0.980267
dyson,adc3,aug-cc-pvqz,n2,MP2_unrelaxed,1,15.708278,0.9068,15.5410,0.167278
dyson,adc3,aug-cc-pvqz,n2,MP2_unrelaxed,2,16.744194,0.9176,16.9810,-0.236806
dyson,adc3,aug-cc-pvqz,n2,MP2_unrelaxed,3,19.065737,0.8167,18.7420,0.323737
dyson,adc3,aug-cc-pvqz,n2,MP2_relaxed,1,15.845664,0.9063,15.5410,0.304664
dyson,adc3,aug-cc-pvqz,n2,MP2_relaxed,2,16.951033,0.9170,16.9810,-0.029967
dyson,adc3,aug-cc-pvqz,n2,MP2_relaxed,3,19.205555,0.8123,18.7420,0.463555
dyson,adc3,aug-cc-pvqz,n2,MP3_unrelaxed,1,16.062934,0.9045,15.5410,0.521934
dyson,adc3,aug-cc-pvqz,n2,MP3_unrelaxed,2,17.106791,0.9167,16.9810,0.125791
dyson,adc3,aug-cc-pvqz,n2,MP3_unrelaxed,3,19.335891,0.8074,18.7420,0.593891
dyson,adc3,aug-cc-pvqz,n2,MP3_relaxed,1,16.117670,0.9045,15.5410,0.576670
dyson,adc3,aug-cc-pvqz,n2,MP3_relaxed,2,17.223516,0.9163,16.9810,0.242516
dyson,adc3,aug-cc-pvqz,n2,MP3_relaxed,3,19.407710,0.8049,18.7420,0.665710
dyson,adc3,aug-cc-pvqz,n2,CCSD,1,15.877504,0.9058,15.5410,0.336504
dyson,adc3,aug-cc-pvqz,n2,CCSD,2,16.949038,0.9171,16.9810,-0.031962
dyson,adc3,aug-cc-pvqz,n2,CCSD,3,19.188198,0.8126,18.7420,0.446198
dyson,adc3,aug-cc-pvqz,nh3,HF,1,11.471073,0.9176,10.9450,0.526073
dyson,adc3,aug-cc-pvqz,nh3,HF,2,17.065070,0.9240,16.6390,0.426070
dyson,adc3,aug-cc-pvqz,nh3,HF,3,27.669867,0.4320,26.8330,0.836867
dyson,adc3,aug-cc-pvqz,nh3,MP2_unrelaxed,1,11.070322,0.9197,10.9450,0.125322
dyson,adc3,aug-cc-pvqz,nh3,MP2_unrelaxed,2,16.742852,0.9252,16.6390,0.103852
dyson,adc3,aug-cc-pvqz,nh3,MP2_unrelaxed,3,27.489765,0.4928,26.8330,0.656765
dyson,adc3,aug-cc-pvqz,nh3,MP2_relaxed,1,11.181407,0.9195,10.9450,0.236407
dyson,adc3,aug-cc-pvqz,nh3,MP2_relaxed,2,16.886345,0.9246,16.6390,0.247345
dyson,adc3,aug-cc-pvqz,nh3,MP2_relaxed,3,27.573065,0.4663,26.8330,0.740065
dyson,adc3,aug-cc-pvqz,nh3,MP3_unrelaxed,1,11.231401,0.9189,10.9450,0.286401
dyson,adc3,aug-cc-pvqz,nh3,MP3_unrelaxed,2,16.871043,0.9246,16.6390,0.232043
dyson,adc3,aug-cc-pvqz,nh3,MP3_unrelaxed,3,27.571374,0.4666,26.8330,0.738374
dyson,adc3,aug-cc-pvqz,nh3,MP3_relaxed,1,11.256853,0.9191,10.9450,0.311853
dyson,adc3,aug-cc-pvqz,nh3,MP3_relaxed,2,16.944901,0.9243,16.6390,0.305901
dyson,adc3,aug-cc-pvqz,nh3,MP3_relaxed,3,27.609973,0.4533,26.8330,0.776973
dyson,adc3,aug-cc-pvqz,nh3,CCSD,1,11.146841,0.9194,10.9450,0.201841
dyson,adc3,aug-cc-pvqz,nh3,CCSD,2,16.805517,0.9249,16.6390,0.166517
dyson,adc3,aug-cc-pvqz,nh3,CCSD,3,27.524674,0.4819,26.8330,0.691674
dyson,adc3,aug-cc-pvqz,ph3,HF,1,10.959468,0.9070,10.6280,0.331468
dyson,adc3,aug-cc-pvqz,ph3,HF,2,14.080666,0.8961,13.7840,0.296666
dyson,adc3,aug-cc-pvqz,ph3,HF,3,19.664483,0.3191,19.5370,0.127483
dyson,adc3,aug-cc-pvqz,ph3,MP2_unrelaxed,1,10.624257,0.9088,10.6280,-0.003743
dyson,adc3,aug-cc-pvqz,ph3,MP2_unrelaxed,2,13.775484,0.8987,13.7840,-0.008516
dyson,adc3,aug-cc-pvqz,ph3,MP2_unrelaxed,3,19.558188,0.3567,19.5370,0.021188
dyson,adc3,aug-cc-pvqz,ph3,MP2_relaxed,1,10.651163,0.9089,10.6280,0.023163
dyson,adc3,aug-cc-pvqz,ph3,MP2_relaxed,2,13.797465,0.8987,13.7840,0.013465
dyson,adc3,aug-cc-pvqz,ph3,MP2_relaxed,3,19.577890,0.3499,19.5370,0.040890
dyson,adc3,aug-cc-pvqz,ph3,MP3_unrelaxed,1,10.575741,0.9091,10.6280,-0.052259
dyson,adc3,aug-cc-pvqz,ph3,MP3_unrelaxed,2,13.730413,0.8991,13.7840,-0.053587
dyson,adc3,aug-cc-pvqz,ph3,MP3_unrelaxed,3,19.544612,0.3613,19.5370,0.007612
dyson,adc3,aug-cc-pvqz,ph3,MP3_relaxed,1,10.603343,0.9093,10.6280,-0.024657
dyson,adc3,aug-cc-pvqz,ph3,MP3_relaxed,2,13.752302,0.8991,13.7840,-0.031698
dyson,adc3,aug-cc-pvqz,ph3,MP3_relaxed,3,19.566646,0.3537,19.5370,0.029646
dyson,adc3,aug-cc-pvqz,ph3,CCSD,1,10.551674,0.9092,10.6280,-0.076326
dyson,adc3,aug-cc-pvqz,ph3,CCSD,2,13.708072,0.8993,13.7840,-0.075928
dyson,adc3,aug-cc-pvqz,ph3,CCSD,3,19.537463,0.3637,19.5370,0.000463
dyson,adc3,aug-cc-pvqz,sih4,HF,1,13.067973,0.9004,12.8180,0.249973
dyson,adc3,aug-cc-pvqz,sih4,HF,2,18.501489,0.7492,18.2580,0.243489
dyson,adc3,aug-cc-pvqz,sih4,MP2_unrelaxed,1,12.833064,0.9023,12.8180,0.015064
dyson,adc3,aug-cc-pvqz,sih4,MP2_unrelaxed,2,18.324315,0.7591,18.2580,0.066315
dyson,adc3,aug-cc-pvqz,sih4,MP2_relaxed,1,12.840689,0.9024,12.8180,0.022689
dyson,adc3,aug-cc-pvqz,sih4,MP2_relaxed,2,18.348160,0.7579,18.2580,0.090160
dyson,adc3,aug-cc-pvqz,sih4,MP3_unrelaxed,1,12.770938,0.9029,12.8180,-0.047062
dyson,adc3,aug-cc-pvqz,sih4,MP3_unrelaxed,2,18.281663,0.7614,18.2580,0.023663
dyson,adc3,aug-cc-pvqz,sih4,MP3_relaxed,1,12.782215,0.9029,12.8180,-0.035785
dyson,adc3,aug-cc-pvqz,sih4,MP3_relaxed,2,18.315245,0.7598,18.2580,0.057245
dyson,adc3,aug-cc-pvqz,sih4,CCSD,1,12.746195,0.9031,12.8180,-0.071805
dyson,adc3,aug-cc-pvqz,sih4,CCSD,2,18.268654,0.7621,18.2580,0.010654
dyson,adc2x,aug-cc-pvdz,ar,HF,1,15.209531,0.9323,15.5290,-0.319469
dyson,adc2x,aug-cc-pvdz,ar,HF,2,28.698258,0.7110,29.4490,-0.750742
dyson,adc2x,aug-cc-pvdz,ar,MP2_unrelaxed,1,15.220571,0.9322,15.5290,-0.308429
dyson,adc2x,aug-cc-pvdz,ar,MP2_unrelaxed,2,28.780389,0.7086,29.4490,-0.668611
dyson,adc2x,aug-cc-pvdz,ar,MP2_relaxed,1,15.189713,0.9323,15.5290,-0.339287
dyson,adc2x,aug-cc-pvdz,ar,MP2_relaxed,2,28.758510,0.7092,29.4490,-0.690490
dyson,adc2x,aug-cc-pvdz,ar,MP3_unrelaxed,1,15.155891,0.9324,15.5290,-0.373109
dyson,adc2x,aug-cc-pvdz,ar,MP3_unrelaxed,2,28.730048,0.7101,29.4490,-0.718952
dyson,adc2x,aug-cc-pvdz,ar,MP3_relaxed,1,15.135243,0.9325,15.5290,-0.393757
dyson,adc2x,aug-cc-pvdz,ar,MP3_relaxed,2,28.717566,0.7104,29.4490,-0.731434
dyson,adc2x,aug-cc-pvdz,ar,CCSD,1,15.188412,0.9323,15.5290,-0.340588
dyson,adc2x,aug-cc-pvdz,ar,CCSD,2,28.753729,0.7094,29.4490,-0.695271
dyson,adc2x,aug-cc-pvdz,beo,HF,1,8.871878,0.8731,9.9620,-1.090122
dyson,adc2x,aug-cc-pvdz,beo,HF,2,9.713537,0.8672,11.1030,-1.389463
dyson,adc2x,aug-cc-pvdz,beo,MP2_unrelaxed,1,9.914421,0.8610,9.9620,-0.047579
dyson,adc2x,aug-cc-pvdz,beo,MP2_unrelaxed,2,11.040046,0.8564,11.1030,-0.062954
dyson,adc2x,aug-cc-pvdz,beo,MP2_relaxed,1,9.466540,0.8660,9.9620,-0.495460
dyson,adc2x,aug-cc-pvdz,beo,MP2_relaxed,2,10.387547,0.8652,11.1030,-0.715453
dyson,adc2x,aug-cc-pvdz,beo,MP3_unrelaxed,1,8.254858,0.8791,9.9620,-1.707142
dyson,adc2x,aug-cc-pvdz,beo,MP3_unrelaxed,2,8.986171,0.8746,11.1030,-2.116829
dyson,adc2x,aug-cc-pvdz,beo,MP3_relaxed,1,8.615421,0.8752,9.9620,-1.346579
dyson,adc2x,aug-cc-pvdz,beo,MP3_relaxed,2,9.352511,0.8738,11.1030,-1.750489
dyson,adc2x,aug-cc-pvdz,beo,CCSD,1,9.428521,0.8659,9.9620,-0.533479
dyson,adc2x,aug-cc-pvdz,beo,CCSD,2,10.258346,0.8657,11.1030,-0.844654
dyson,adc2x,aug-cc-pvdz,bf,HF,1,10.774207,0.9103,11.0540,-0.279793
dyson,adc2x,aug-cc-pvdz,bf,HF,2,17.834697,0.6857,18.5810,-0.746303
dyson,adc2x,aug-cc-pvdz,bf,HF,3,20.179288,0.8093,20.9130,-0.733712
dyson,adc2x,aug-cc-pvdz,bf,MP2_unrelaxed,1,10.440358,0.9121,11.0540,-0.613642
dyson,adc2x,aug-cc-pvdz,bf,MP2_unrelaxed,2,18.439836,0.8011,18.5810,-0.141164
dyson,adc2x,aug-cc-pvdz,bf,MP2_unrelaxed,3,20.864001,0.7317,20.9130,-0.048999
dyson,adc2x,aug-cc-pvdz,bf,MP2_relaxed,1,10.520305,0.9119,11.0540,-0.533695
dyson,adc2x,aug-cc-pvdz,bf,MP2_relaxed,2,18.144124,0.7587,18.5810,-0.436876
dyson,adc2x,aug-cc-pvdz,bf,MP2_relaxed,3,20.598388,0.7705,20.9130,-0.314612
dyson,adc2x,aug-cc-pvdz,bf,MP3_unrelaxed,1,10.434780,0.9122,11.0540,-0.619220
dyson,adc2x,aug-cc-pvdz,bf,MP3_unrelaxed,2,17.748499,0.6442,18.5810,-0.832501
dyson,adc2x,aug-cc-pvdz,bf,MP3_unrelaxed,3,20.100166,0.8146,20.9130,-0.812834
dyson,adc2x,aug-cc-pvdz,bf,MP3_relaxed,1,10.492311,0.9121,11.0540,-0.561689
dyson,adc2x,aug-cc-pvdz,bf,MP3_relaxed,2,17.742280,0.6348,18.5810,-0.838720
dyson,adc2x,aug-cc-pvdz,bf,MP3_relaxed,3,20.124136,0.8129,20.9130,-0.788864
dyson,adc2x,aug-cc-pvdz,bf,CCSD,1,10.227575,0.9131,11.0540,-0.826425
dyson,adc2x,aug-cc-pvdz,bf,CCSD,2,18.053173,0.7431,18.5810,-0.527827
dyson,adc2x,aug-cc-pvdz,bf,CCSD,3,20.479768,0.7844,20.9130,-0.433232
dyson,adc2x,aug-cc-pvdz,bh3,HF,1,12.877534,0.9195,13.1940,-0.316466
dyson,adc2x,aug-cc-pvdz,bh3,HF,2,17.817512,0.8673,18.2380,-0.420488
dyson,adc2x,aug-cc-pvdz,bh3,MP2_unrelaxed,1,12.748556,0.9202,13.1940,-0.445444
dyson,adc2x,aug-cc-pvdz,bh3,MP2_unrelaxed,2,17.703722,0.8691,18.2380,-0.534278
dyson,adc2x,aug-cc-pvdz,bh3,MP2_relaxed,1,12.757637,0.9202,13.1940,-0.436363
dyson,adc2x,aug-cc-pvdz,bh3,MP2_relaxed,2,17.718876,0.8689,18.2380,-0.519124
dyson,adc2x,aug-cc-pvdz,bh3,MP3_unrelaxed,1,12.697323,0.9205,13.1940,-0.496677
dyson,adc2x,aug-cc-pvdz,bh3,MP3_unrelaxed,2,17.658501,0.8698,18.2380,-0.579499
dyson,adc2x,aug-cc-pvdz,bh3,MP3_relaxed,1,12.708598,0.9205,13.1940,-0.485402
dyson,adc2x,aug-cc-pvdz,bh3,MP3_relaxed,2,17.678551,0.8695,18.2380,-0.559449
dyson,adc2x,aug-cc-pvdz,bh3,CCSD,1,12.672594,0.9206,13.1940,-0.521406
dyson,adc2x,aug-cc-pvdz,bh3,CCSD,2,17.632896,0.8702,18.2380,-0.605104
dyson,adc2x,aug-cc-pvdz,c2,HF,1,12.650168,0.8921,12.3230,0.327168
dyson,adc2x,aug-cc-pvdz,c2,MP2_unrelaxed,1,11.562663,0.8945,12.3230,-0.760337
dyson,adc2x,aug-cc-pvdz,c2,MP2_relaxed,1,11.702322,0.8945,12.3230,-0.620678
dyson,adc2x,aug-cc-pvdz,c2,MP3_unrelaxed,1,12.240252,0.8934,12.3230,-0.082748
dyson,adc2x,aug-cc-pvdz,c2,MP3_relaxed,1,12.270759,0.8935,12.3230,-0.052241
dyson,adc2x,aug-cc-pvdz,c2,CCSD,1,11.604889,0.8947,12.3230,-0.718111
dyson,adc2x,aug-cc-pvdz,bn,HF,1,11.148260,0.8679,11.8750,-0.726740
dyson,adc2x,aug-cc-pvdz,bn,HF,2,12.508719,0.7301,13.6600,-1.151281
dyson,adc2x,aug-cc-pvdz,bn,MP2_unrelaxed,1,11.480803,0.8546,11.8750,-0.394197
dyson,adc2x,aug-cc-pvdz,bn,MP2_unrelaxed,2,12.695834,0.6788,13.6600,-0.964166
dyson,adc2x,aug-cc-pvdz,bn,MP2_relaxed,1,11.565051,0.8476,11.8750,-0.309949
dyson,adc2x,aug-cc-pvdz,bn,MP2_relaxed,2,12.658110,0.6771,13.6600,-1.001890
dyson,adc2x,aug-cc-pvdz,bn,MP3_unrelaxed,1,10.262114,0.8779,11.8750,-1.612886
dyson,adc2x,aug-cc-pvdz,bn,MP3_unrelaxed,2,11.602270,0.8297,13.6600,-2.057730
dyson,adc2x,aug-cc-pvdz,bn,MP3_relaxed,1,11.268018,0.8540,11.8750,-0.606982
dyson,adc2x,aug-cc-pvdz,bn,MP3_relaxed,2,12.777438,0.6112,13.6600,-0.882562
dyson,adc2x,aug-cc-pvdz,bn,CCSD,1,11.156818,0.8586,11.8750,-0.718182
dyson,adc2x,aug-cc-pvdz,bn,CCSD,2,12.025356,0.7989,13.6600,-1.634644
dyson,adc2x,aug-cc-pvdz,ch2o,HF,1,9.778575,0.8821,10.7390,-0.960425
dyson,adc2x,aug-cc-pvdz,ch2o,HF,2,13.813830,0.8754,14.5020,-0.688170
dyson,adc2x,aug-cc-pvdz,ch2o,HF,3,14.943765,0.8662,16.0320,-1.088235
dyson,adc2x,aug-cc-pvdz,ch2o,HF,4,16.439291,0.7786,17.0020,-0.562709
dyson,adc2x,aug-cc-pvdz,ch2o,MP2_unrelaxed,1,10.017976,0.8839,10.7390,-0.721024
dyson,adc2x,aug-cc-pvdz,ch2o,MP2_unrelaxed,2,13.930308,0.8721,14.5020,-0.571692
dyson,adc2x,aug-cc-pvdz,ch2o,MP2_unrelaxed,3,15.288235,0.8657,16.0320,-0.743765
dyson,adc2x,aug-cc-pvdz,ch2o,MP2_unrelaxed,4,16.169906,0.7878,17.0020,-0.832094
dyson,adc2x,aug-cc-pvdz,ch2o,MP2_relaxed,1,9.833603,0.8843,10.7390,-0.905397
dyson,adc2x,aug-cc-pvdz,ch2o,MP2_relaxed,2,13.872025,0.8735,14.5020,-0.629975
dyson,adc2x,aug-cc-pvdz,ch2o,MP2_relaxed,3,15.112187,0.8663,16.0320,-0.919813
dyson,adc2x,aug-cc-pvdz,ch2o,MP2_relaxed,4,16.260075,0.7861,17.0020,-0.741925
dyson,adc2x,aug-cc-pvdz,ch2o,MP3_unrelaxed,1,9.611486,0.8842,10.7390,-1.127514
dyson,adc2x,aug-cc-pvdz,ch2o,MP3_unrelaxed,2,13.639145,0.8769,14.5020,-0.862855
dyson,adc2x,aug-cc-pvdz,ch2o,MP3_unrelaxed,3,14.810374,0.8677,16.0320,-1.221626
dyson,adc2x,aug-cc-pvdz,ch2o,MP3_unrelaxed,4,16.263023,0.7902,17.0020,-0.738977
dyson,adc2x,aug-cc-pvdz,ch2o,MP3_relaxed,1,9.645897,0.8844,10.7390,-1.093103
dyson,adc2x,aug-cc-pvdz,ch2o,MP3_relaxed,2,13.720842,0.8767,14.5020,-0.781158
dyson,adc2x,aug-cc-pvdz,ch2o,MP3_relaxed,3,14.882608,0.8671,16.0320,-1.149392
dyson,adc2x,aug-cc-pvdz,ch2o,MP3_relaxed,4,16.297022,0.7876,17.0020,-0.704978
dyson,adc2x,aug-cc-pvdz,ch2o,CCSD,1,9.843849,0.8842,10.7390,-0.895151
dyson,adc2x,aug-cc-pvdz,ch2o,CCSD,2,13.793140,0.8744,14.5020,-0.708860
dyson,adc2x,aug-cc-pvdz,ch2o,CCSD,3,15.105305,0.8664,16.0320,-0.926695
dyson,adc2x,aug-cc-pvdz,ch2o,CCSD,4,16.177883,0.7904,17.0020,-0.824117
dyson,adc2x,aug-cc-pvdz,ch4,HF,1,13.814828,0.9130,14.2850,-0.470172
dyson,adc2x,aug-cc-pvdz,ch4,HF,2,22.392985,0.7984,23.0560,-0.663015
dyson,adc2x,aug-cc-pvdz,ch4,MP2_unrelaxed,1,13.631895,0.9139,14.2850,-0.653105
dyson,adc2x,aug-cc-pvdz,ch4,MP2_unrelaxed,2,22.238430,0.8020,23.0560,-0.817570
dyson,adc2x,aug-cc-pvdz,ch4,MP2_relaxed,1,13.674518,0.9138,14.2850,-0.610482
dyson,adc2x,aug-cc-pvdz,ch4,MP2_relaxed,2,22.286365,0.8009,23.0560,-0.769635
dyson,adc2x,aug-cc-pvdz,ch4,MP3_unrelaxed,1,13.650608,0.9138,14.2850,-0.634392
dyson,adc2x,aug-cc-pvdz,ch4,MP3_unrelaxed,2,22.264948,0.8014,23.0560,-0.791052
dyson,adc2x,aug-cc-pvdz,ch4,MP3_relaxed,1,13.673897,0.9137,14.2850,-0.611103
dyson,adc2x,aug-cc-pvdz,ch4,MP3_relaxed,2,22.294196,0.8007,23.0560,-0.761804
dyson,adc2x,aug-cc-pvdz,ch4,CCSD,1,13.618194,0.9140,14.2850,-0.666806
dyson,adc2x,aug-cc-pvdz,ch4,CCSD,2,22.226731,0.8022,23.0560,-0.829269
dyson,adc2x,aug-cc-pvdz,co,HF,1,13.546112,0.8748,13.7520,-0.205888
dyson,adc2x,aug-cc-pvdz,co,HF,2,16.286155,0.8868,16.8450,-0.558845
dyson,adc2x,aug-cc-pvdz,co,HF,3,18.493756,0.8162,19.5500,-1.056244
dyson,adc2x,aug-cc-pvdz,co,MP2_unrelaxed,1,12.821250,0.8805,13.7520,-0.930750
dyson,adc2x,aug-cc-pvdz,co,MP2_unrelaxed,2,16.475247,0.8843,16.8450,-0.369753
dyson,adc2x,aug-cc-pvdz,co,MP2_unrelaxed,3,18.999076,0.8086,19.5500,-0.550924
dyson,adc2x,aug-cc-pvdz,co,MP2_relaxed,1,13.012629,0.8798,13.7520,-0.739371
dyson,adc2x,aug-cc-pvdz,co,MP2_relaxed,2,16.321349,0.8860,16.8450,-0.523651
dyson,adc2x,aug-cc-pvdz,co,MP2_relaxed,3,18.744710,0.8138,19.5500,-0.805290
dyson,adc2x,aug-cc-pvdz,co,MP3_unrelaxed,1,13.234634,0.8788,13.7520,-0.517366
dyson,adc2x,aug-cc-pvdz,co,MP3_unrelaxed,2,15.979761,0.8890,16.8450,-0.865239
dyson,adc2x,aug-cc-pvdz,co,MP3_unrelaxed,3,18.217187,0.8233,19.5500,-1.332813
dyson,adc2x,aug-cc-pvdz,co,MP3_relaxed,1,13.256196,0.8786,13.7520,-0.495804
dyson,adc2x,aug-cc-pvdz,co,MP3_relaxed,2,16.101695,0.8882,16.8450,-0.743305
dyson,adc2x,aug-cc-pvdz,co,MP3_relaxed,3,18.367405,0.8203,19.5500,-1.182595
dyson,adc2x,aug-cc-pvdz,co,CCSD,1,12.937392,0.8802,13.7520,-0.814608
dyson,adc2x,aug-cc-pvdz,co,CCSD,2,16.256096,0.8864,16.8450,-0.588904
dyson,adc2x,aug-cc-pvdz,co,CCSD,3,18.652415,0.8171,19.5500,-0.897585
dyson,adc2x,aug-cc-pvdz,co2,HF,1,12.979697,0.8789,13.5670,-0.587303
dyson,adc2x,aug-cc-pvdz,co2,HF,2,16.941141,0.8147,17.3910,-0.449859
dyson,adc2x,aug-cc-pvdz,co2,HF,3,17.084223,0.8653,17.8890,-0.804777
dyson,adc2x,aug-cc-pvdz,co2,HF,4,18.306691,0.8469,19.1370,-0.830309
dyson,adc2x,aug-cc-pvdz,co2,MP2_unrelaxed,1,12.908300,0.8784,13.5670,-0.658700
dyson,adc2x,aug-cc-pvdz,co2,MP2_unrelaxed,2,16.659897,0.8199,17.3910,-0.731103
dyson,adc2x,aug-cc-pvdz,co2,MP2_unrelaxed,3,17.124681,0.8652,17.8890,-0.764319
dyson,adc2x,aug-cc-pvdz,co2,MP2_unrelaxed,4,18.367128,0.8460,19.1370,-0.769872
dyson,adc2x,aug-cc-pvdz,co2,MP2_relaxed,1,12.797141,0.8792,13.5670,-0.769859
dyson,adc2x,aug-cc-pvdz,co2,MP2_relaxed,2,16.737826,0.8197,17.3910,-0.653174
dyson,adc2x,aug-cc-pvdz,co2,MP2_relaxed,3,17.023628,0.8659,17.8890,-0.865372
dyson,adc2x,aug-cc-pvdz,co2,MP2_relaxed,4,18.279810,0.8471,19.1370,-0.857190
dyson,adc2x,aug-cc-pvdz,co2,MP3_unrelaxed,1,12.718531,0.8800,13.5670,-0.848469
dyson,adc2x,aug-cc-pvdz,co2,MP3_unrelaxed,2,16.780601,0.8194,17.3910,-0.610399
dyson,adc2x,aug-cc-pvdz,co2,MP3_unrelaxed,3,16.868134,0.8669,17.8890,-1.020866
dyson,adc2x,aug-cc-pvdz,co2,MP3_unrelaxed,4,18.117476,0.8490,19.1370,-1.019524
dyson,adc2x,aug-cc-pvdz,co2,MP3_relaxed,1,12.731688,0.8799,13.5670,-0.835312
dyson,adc2x,aug-cc-pvdz,co2,MP3_relaxed,2,16.847406,0.8185,17.3910,-0.543594
dyson,adc2x,aug-cc-pvdz,co2,MP3_relaxed,3,16.925390,0.8665,17.8890,-0.963610
dyson,adc2x,aug-cc-pvdz,co2,MP3_relaxed,4,18.168821,0.8484,19.1370,-0.968179
dyson,adc2x,aug-cc-pvdz,co2,CCSD,1,12.829736,0.8791,13.5670,-0.737264
dyson,adc2x,aug-cc-pvdz,co2,CCSD,2,16.725517,0.8196,17.3910,-0.665483
dyson,adc2x,aug-cc-pvdz,co2,CCSD,3,17.025600,0.8659,17.8890,-0.863400
dyson,adc2x,aug-cc-pvdz,co2,CCSD,4,18.262806,0.8472,19.1370,-0.874194
dyson,adc2x,aug-cc-pvdz,cs,HF,1,10.735097,0.7955,11.1510,-0.415903
dyson,adc2x,aug-cc-pvdz,cs,HF,2,12.605732,0.8984,12.7680,-0.162268
dyson,adc2x,aug-cc-pvdz,cs,HF,3,17.159015,0.5330,17.8440,-0.684985
dyson,adc2x,aug-cc-pvdz,cs,MP2_unrelaxed,1,9.789330,0.8168,11.1510,-1.361670
dyson,adc2x,aug-cc-pvdz,cs,MP2_unrelaxed,2,12.370812,0.8991,12.7680,-0.397188
dyson,adc2x,aug-cc-pvdz,cs,MP2_unrelaxed,3,17.115220,0.5373,17.8440,-0.728780
dyson,adc2x,aug-cc-pvdz,cs,MP2_relaxed,1,10.037239,0.8150,11.1510,-1.113761
dyson,adc2x,aug-cc-pvdz,cs,MP2_relaxed,2,12.421262,0.8988,12.7680,-0.346738
dyson,adc2x,aug-cc-pvdz,cs,MP2_relaxed,3,17.088961,0.5227,17.8440,-0.755039
dyson,adc2x,aug-cc-pvdz,cs,MP3_unrelaxed,1,10.501820,0.8058,11.1510,-0.649180
dyson,adc2x,aug-cc-pvdz,cs,MP3_unrelaxed,2,12.373538,0.8993,12.7680,-0.394462
dyson,adc2x,aug-cc-pvdz,cs,MP3_unrelaxed,3,16.973580,0.4799,17.8440,-0.870420
dyson,adc2x,aug-cc-pvdz,cs,MP3_relaxed,1,10.395599,0.8097,11.1510,-0.755401
dyson,adc2x,aug-cc-pvdz,cs,MP3_relaxed,2,12.445961,0.8988,12.7680,-0.322039
dyson,adc2x,aug-cc-pvdz,cs,MP3_relaxed,3,17.027835,0.4973,17.8440,-0.816165
dyson,adc2x,aug-cc-pvdz,cs,CCSD,1,10.000036,0.8146,11.1510,-1.150964
dyson,adc2x,aug-cc-pvdz,cs,CCSD,2,12.351841,0.8992,12.7680,-0.416159
dyson,adc2x,aug-cc-pvdz,cs,CCSD,3,17.030893,0.5092,17.8440,-0.813107
dyson,adc2x,aug-cc-pvdz,f2,HF,1,14.093981,0.8597,15.6280,-1.534019
dyson,adc2x,aug-cc-pvdz,f2,HF,2,17.023879,0.7939,18.8070,-1.783121
dyson,adc2x,aug-cc-pvdz,f2,HF,3,20.499145,0.6776,21.1320,-0.632855
dyson,adc2x,aug-cc-pvdz,f2,MP2_unrelaxed,1,14.272114,0.8583,15.6280,-1.355886
dyson,adc2x,aug-cc-pvdz,f2,MP2_unrelaxed,2,17.216698,0.7903,18.8070,-1.590302
dyson,adc2x,aug-cc-pvdz,f2,MP2_unrelaxed,3,20.634775,0.8019,21.1320,-0.497225
dyson,adc2x,aug-cc-pvdz,f2,MP2_relaxed,1,14.224564,0.8589,15.6280,-1.403436
dyson,adc2x,aug-cc-pvdz,f2,MP2_relaxed,2,17.179047,0.7915,18.8070,-1.627953
dyson,adc2x,aug-cc-pvdz,f2,MP2_relaxed,3,20.610309,0.7895,21.1320,-0.521691
dyson,adc2x,aug-cc-pvdz,f2,MP3_unrelaxed,1,14.076828,0.8600,15.6280,-1.551172
dyson,adc2x,aug-cc-pvdz,f2,MP3_unrelaxed,2,17.033907,0.7944,18.8070,-1.773093
dyson,adc2x,aug-cc-pvdz,f2,MP3_unrelaxed,3,20.434949,0.5431,21.1320,-0.697051
dyson,adc2x,aug-cc-pvdz,f2,MP3_relaxed,1,14.087235,0.8600,15.6280,-1.540765
dyson,adc2x,aug-cc-pvdz,f2,MP3_relaxed,2,17.044651,0.7944,18.8070,-1.762349
dyson,adc2x,aug-cc-pvdz,f2,MP3_relaxed,3,20.455112,0.5977,21.1320,-0.676888
dyson,adc2x,aug-cc-pvdz,f2,CCSD,1,14.182848,0.8592,15.6280,-1.445152
dyson,adc2x,aug-cc-pvdz,f2,CCSD,2,17.132638,0.7923,18.8070,-1.674362
dyson,adc2x,aug-cc-pvdz,f2,CCSD,3,20.514937,0.7033,21.1320,-0.617063
dyson,adc2x,aug-cc-pvdz,h2o,HF,1,11.685564,0.9062,12.5400,-0.854436
dyson,adc2x,aug-cc-pvdz,h2o,HF,2,13.971693,0.9078,14.8290,-0.857307
dyson,adc2x,aug-cc-pvdz,h2o,HF,3,18.275409,0.9198,18.9950,-0.719591
dyson,adc2x,aug-cc-pvdz,h2o,MP2_unrelaxed,1,11.952262,0.9052,12.5400,-0.587738
dyson,adc2x,aug-cc-pvdz,h2o,MP2_unrelaxed,2,14.257849,0.9066,14.8290,-0.571151
dyson,adc2x,aug-cc-pvdz,h2o,MP2_unrelaxed,3,18.535421,0.9185,18.9950,-0.459579
dyson,adc2x,aug-cc-pvdz,h2o,MP2_relaxed,1,11.806678,0.9063,12.5400,-0.733322
dyson,adc2x,aug-cc-pvdz,h2o,MP2_relaxed,2,14.143926,0.9072,14.8290,-0.685074
dyson,adc2x,aug-cc-pvdz,h2o,MP2_relaxed,3,18.481498,0.9186,18.9950,-0.513502
dyson,adc2x,aug-cc-pvdz,h2o,MP3_unrelaxed,1,11.646604,0.9067,12.5400,-0.893396
dyson,adc2x,aug-cc-pvdz,h2o,MP3_unrelaxed,2,13.955740,0.9079,14.8290,-0.873260
dyson,adc2x,aug-cc-pvdz,h2o,MP3_unrelaxed,3,18.269293,0.9195,18.9950,-0.725707
dyson,adc2x,aug-cc-pvdz,h2o,MP3_relaxed,1,11.604991,0.9072,12.5400,-0.935009
dyson,adc2x,aug-cc-pvdz,h2o,MP3_relaxed,2,13.945400,0.9080,14.8290,-0.883600
dyson,adc2x,aug-cc-pvdz,h2o,MP3_relaxed,3,18.302698,0.9192,18.9950,-0.692302
dyson,adc2x,aug-cc-pvdz,h2o,CCSD,1,11.815163,0.9060,12.5400,-0.724837
dyson,adc2x,aug-cc-pvdz,h2o,CCSD,2,14.129843,0.9072,14.8290,-0.699157
dyson,adc2x,aug-cc-pvdz,h2o,CCSD,3,18.427137,0.9188,18.9950,-0.567863
dyson,adc2x,aug-cc-pvdz,h2s,HF,1,9.874028,0.9152,10.1990,-0.324972
dyson,adc2x,aug-cc-pvdz,h2s,HF,2,12.875234,0.9039,13.2680,-0.392766
dyson,adc2x,aug-cc-pvdz,h2s,HF,3,15.188424,0.9035,15.5620,-0.373576
dyson,adc2x,aug-cc-pvdz,h2s,MP2_unrelaxed,1,9.759322,0.9158,10.1990,-0.439678
dyson,adc2x,aug-cc-pvdz,h2s,MP2_unrelaxed,2,12.748313,0.9048,13.2680,-0.519687
dyson,adc2x,aug-cc-pvdz,h2s,MP2_unrelaxed,3,15.067948,0.9045,15.5620,-0.494052
dyson,adc2x,aug-cc-pvdz,h2s,MP2_relaxed,1,9.747994,0.9160,10.1990,-0.451006
dyson,adc2x,aug-cc-pvdz,h2s,MP2_relaxed,2,12.744497,0.9049,13.2680,-0.523503
dyson,adc2x,aug-cc-pvdz,h2s,MP2_relaxed,3,15.070199,0.9045,15.5620,-0.491801
dyson,adc2x,aug-cc-pvdz,h2s,MP3_unrelaxed,1,9.712805,0.9161,10.1990,-0.486195
dyson,adc2x,aug-cc-pvdz,h2s,MP3_unrelaxed,2,12.698109,0.9052,13.2680,-0.569891
dyson,adc2x,aug-cc-pvdz,h2s,MP3_unrelaxed,3,15.009236,0.9049,15.5620,-0.552764
dyson,adc2x,aug-cc-pvdz,h2s,MP3_relaxed,1,9.703021,0.9163,10.1990,-0.495979
dyson,adc2x,aug-cc-pvdz,h2s,MP3_relaxed,2,12.697133,0.9053,13.2680,-0.570867
dyson,adc2x,aug-cc-pvdz,h2s,MP3_relaxed,3,15.016616,0.9049,15.5620,-0.545384
dyson,adc2x,aug-cc-pvdz,h2s,CCSD,1,9.719666,0.9160,10.1990,-0.479334
dyson,adc2x,aug-cc-pvdz,h2s,CCSD,2,12.693255,0.9052,13.2680,-0.574745
dyson,adc2x,aug-cc-pvdz,h2s,CCSD,3,15.003433,0.9049,15.5620,-0.558567
dyson,adc2x,aug-cc-pvdz,hcl,HF,1,12.184673,0.9212,12.5390,-0.354327
dyson,adc2x,aug-cc-pvdz,hcl,HF,2,16.223026,0.9159,16.5790,-0.355974
dyson,adc2x,aug-cc-pvdz,hcl,MP2_unrelaxed,1,12.148780,0.9213,12.5390,-0.390220
dyson,adc2x,aug-cc-pvdz,hcl,MP2_unrelaxed,2,16.150225,0.9163,16.5790,-0.428775
dyson,adc2x,aug-cc-pvdz,hcl,MP2_relaxed,1,12.121784,0.9215,12.5390,-0.417216
dyson,adc2x,aug-cc-pvdz,hcl,MP2_relaxed,2,16.134313,0.9164,16.5790,-0.444687
dyson,adc2x,aug-cc-pvdz,hcl,MP3_unrelaxed,1,12.085972,0.9215,12.5390,-0.453028
dyson,adc2x,aug-cc-pvdz,hcl,MP3_unrelaxed,2,16.084377,0.9166,16.5790,-0.494623
dyson,adc2x,aug-cc-pvdz,hcl,MP3_relaxed,1,12.067985,0.9217,12.5390,-0.471015
dyson,adc2x,aug-cc-pvdz,hcl,MP3_relaxed,2,16.077647,0.9166,16.5790,-0.501353
dyson,adc2x,aug-cc-pvdz,hcl,CCSD,1,12.112628,0.9214,12.5390,-0.426372
dyson,adc2x,aug-cc-pvdz,hcl,CCSD,2,16.098307,0.9166,16.5790,-0.480693
dyson,adc2x,aug-cc-pvdz,hf,HF,1,15.034431,0.9158,16.0590,-1.024569
dyson,adc2x,aug-cc-pvdz,hf,HF,2,19.179151,0.9244,20.0430,-0.863849
dyson,adc2x,aug-cc-pvdz,hf,MP2_unrelaxed,1,15.666939,0.9136,16.0590,-0.392061
dyson,adc2x,aug-cc-pvdz,hf,MP2_unrelaxed,2,19.740549,0.9225,20.0430,-0.302451
dyson,adc2x,aug-cc-pvdz,hf,MP2_relaxed,1,15.397787,0.9147,16.0590,-0.661213
dyson,adc2x,aug-cc-pvdz,hf,MP2_relaxed,2,19.546211,0.9230,20.0430,-0.496789
dyson,adc2x,aug-cc-pvdz,hf,MP3_unrelaxed,1,15.078607,0.9157,16.0590,-0.980393
dyson,adc2x,aug-cc-pvdz,hf,MP3_unrelaxed,2,19.215923,0.9241,20.0430,-0.827077
dyson,adc2x,aug-cc-pvdz,hf,MP3_relaxed,1,15.026227,0.9160,16.0590,-1.032773
dyson,adc2x,aug-cc-pvdz,hf,MP3_relaxed,2,19.209972,0.9240,20.0430,-0.833028
dyson,adc2x,aug-cc-pvdz,hf,CCSD,1,15.413052,0.9145,16.0590,-0.645948
dyson,adc2x,aug-cc-pvdz,hf,CCSD,2,19.518504,0.9232,20.0430,-0.524496
dyson,adc2x,aug-cc-pvdz,licl,HF,1,9.436763,0.9096,9.8100,-0.373237
dyson,adc2x,aug-cc-pvdz,licl,HF,2,10.156348,0.9089,10.5450,-0.388652
dyson,adc2x,aug-cc-pvdz,licl,MP2_unrelaxed,1,9.480992,0.9094,9.8100,-0.329008
dyson,adc2x,aug-cc-pvdz,licl,MP2_unrelaxed,2,10.205784,0.9086,10.5450,-0.339216
dyson,adc2x,aug-cc-pvdz,licl,MP2_relaxed,1,9.451375,0.9096,9.8100,-0.358625
dyson,adc2x,aug-cc-pvdz,licl,MP2_relaxed,2,10.176906,0.9088,10.5450,-0.368094
dyson,adc2x,aug-cc-pvdz,licl,MP3_unrelaxed,1,9.385972,0.9099,9.8100,-0.424028
dyson,adc2x,aug-cc-pvdz,licl,MP3_unrelaxed,2,10.110774,0.9091,10.5450,-0.434226
dyson,adc2x,aug-cc-pvdz,licl,MP3_relaxed,1,9.380480,0.9100,9.8100,-0.429520
dyson,adc2x,aug-cc-pvdz,licl,MP3_relaxed,2,10.106691,0.9092,10.5450,-0.438309
dyson,adc2x,aug-cc-pvdz,licl,CCSD,1,9.443564,0.9096,9.8100,-0.366436
dyson,adc2x,aug-cc-pvdz,licl,CCSD,2,10.168596,0.9088,10.5450,-0.376404
dyson,adc2x,aug-cc-pvdz,lif,HF,1,10.308076,0.9059,11.3280,-1.019924
dyson,adc2x,aug-cc-pvdz,lif,HF,2,10.733379,0.9043,11.8330,-1.099621
dyson,adc2x,aug-cc-pvdz,lif,MP2_unrelaxed,1,11.292168,0.9015,11.3280,-0.035832
dyson,adc2x,aug-cc-pvdz,lif,MP2_unrelaxed,2,11.796287,0.8995,11.8330,-0.036713
dyson,adc2x,aug-cc-pvdz,lif,MP2_relaxed,1,10.929793,0.9034,11.3280,-0.398207
dyson,adc2x,aug-cc-pvdz,lif,MP2_relaxed,2,11.436297,0.9013,11.8330,-0.396703
dyson,adc2x,aug-cc-pvdz,lif,MP3_unrelaxed,1,10.271223,0.9062,11.3280,-1.056777
dyson,adc2x,aug-cc-pvdz,lif,MP3_unrelaxed,2,10.728947,0.9043,11.8330,-1.104053
dyson,adc2x,aug-cc-pvdz,lif,MP3_relaxed,1,10.309535,0.9062,11.3280,-1.018465
dyson,adc2x,aug-cc-pvdz,lif,MP3_relaxed,2,10.787176,0.9041,11.8330,-1.045824
dyson,adc2x,aug-cc-pvdz,lif,CCSD,1,10.883446,0.9035,11.3280,-0.444554
dyson,adc2x,aug-cc-pvdz,lif,CCSD,2,11.381887,0.9015,11.8330,-0.451113
dyson,adc2x,aug-cc-pvdz,n2,HF,1,14.786380,0.8772,15.3080,-0.521620
dyson,adc2x,aug-cc-pvdz,n2,HF,2,16.799134,0.9110,16.8110,-0.011866
dyson,adc2x,aug-cc-pvdz,n2,HF,3,17.739478,0.8009,18.5160,-0.776522
dyson,adc2x,aug-cc-pvdz,n2,MP2_unrelaxed,1,14.217499,0.8820,15.3080,-1.090501
dyson,adc2x,aug-cc-pvdz,n2,MP2_unrelaxed,2,16.274906,0.9120,16.8110,-0.536094
dyson,adc2x,aug-cc-pvdz,n2,MP2_unrelaxed,3,17.302749,0.8110,18.5160,-1.213251
dyson,adc2x,aug-cc-pvdz,n2,MP2_relaxed,1,14.293238,0.8819,15.3080,-1.014762
dyson,adc2x,aug-cc-pvdz,n2,MP2_relaxed,2,16.412366,0.9116,16.8110,-0.398634
dyson,adc2x,aug-cc-pvdz,n2,MP2_relaxed,3,17.397696,0.8093,18.5160,-1.118304
dyson,adc2x,aug-cc-pvdz,n2,MP3_unrelaxed,1,14.447160,0.8802,15.3080,-0.860840
dyson,adc2x,aug-cc-pvdz,n2,MP3_unrelaxed,2,16.523426,0.9114,16.8110,-0.287574
dyson,adc2x,aug-cc-pvdz,n2,MP3_unrelaxed,3,17.482678,0.8072,18.5160,-1.033322
dyson,adc2x,aug-cc-pvdz,n2,MP3_relaxed,1,14.475273,0.8804,15.3080,-0.832727
dyson,adc2x,aug-cc-pvdz,n2,MP3_relaxed,2,16.608717,0.9111,16.8110,-0.202283
dyson,adc2x,aug-cc-pvdz,n2,MP3_relaxed,3,17.537747,0.8063,18.5160,-0.978253
dyson,adc2x,aug-cc-pvdz,n2,CCSD,1,14.307270,0.8814,15.3080,-1.000730
dyson,adc2x,aug-cc-pvdz,n2,CCSD,2,16.405768,0.9116,16.8110,-0.405232
dyson,adc2x,aug-cc-pvdz,n2,CCSD,3,17.367178,0.8097,18.5160,-1.148822
dyson,adc2x,aug-cc-pvdz,ne,HF,1,20.441493,0.9351,21.4260,-0.984507
dyson,adc2x,aug-cc-pvdz,ne,HF,2,47.369369,0.9062,48.4170,-1.047631
dyson,adc2x,aug-cc-pvdz,ne,MP2_unrelaxed,1,21.190392,0.9335,21.4260,-0.235608
dyson,adc2x,aug-cc-pvdz,ne,MP2_unrelaxed,2,48.205461,0.9029,48.4170,-0.211539
dyson,adc2x,aug-cc-pvdz,ne,MP2_relaxed,1,20.923814,0.9341,21.4260,-0.502186
dyson,adc2x,aug-cc-pvdz,ne,MP2_relaxed,2,47.936392,0.9040,48.4170,-0.480608
dyson,adc2x,aug-cc-pvdz,ne,MP3_unrelaxed,1,20.645837,0.9346,21.4260,-0.780163
dyson,adc2x,aug-cc-pvdz,ne,MP3_unrelaxed,2,47.638031,0.9051,48.4170,-0.778969
dyson,adc2x,aug-cc-pvdz,ne,MP3_relaxed,1,20.556078,0.9348,21.4260,-0.869922
dyson,adc2x,aug-cc-pvdz,ne,MP3_relaxed,2,47.550295,0.9055,48.4170,-0.866705
dyson,adc2x,aug-cc-pvdz,ne,CCSD,1,20.942697,0.9340,21.4260,-0.483303
dyson,adc2x,aug-cc-pvdz,ne,CCSD,2,47.942393,0.9040,48.4170,-0.474607
dyson,adc2x,aug-cc-pvdz,nh3,HF,1,10.127250,0.9033,10.7620,-0.634750
dyson,adc2x,aug-cc-pvdz,nh3,HF,2,15.920398,0.9123,16.5340,-0.613602
dyson,adc2x,aug-cc-pvdz,nh3,HF,3,26.525402,0.4764,26.6590,-0.133598
dyson,adc2x,aug-cc-pvdz,nh3,MP2_unrelaxed,1,10.067519,0.9040,10.7620,-0.694481
dyson,adc2x,aug-cc-pvdz,nh3,MP2_unrelaxed,2,15.905304,0.9123,16.5340,-0.628696
dyson,adc2x,aug-cc-pvdz,nh3,MP2_unrelaxed,3,26.534648,0.4824,26.6590,-0.124352
dyson,adc2x,aug-cc-pvdz,nh3,MP2_relaxed,1,10.050923,0.9045,10.7620,-0.711077
dyson,adc2x,aug-cc-pvdz,nh3,MP2_relaxed,2,15.936140,0.9121,16.5340,-0.597860
dyson,adc2x,aug-cc-pvdz,nh3,MP2_relaxed,3,26.549378,0.4919,26.6590,-0.109622
dyson,adc2x,aug-cc-pvdz,nh3,MP3_unrelaxed,1,10.029520,0.9042,10.7620,-0.732480
dyson,adc2x,aug-cc-pvdz,nh3,MP3_unrelaxed,2,15.863322,0.9124,16.5340,-0.670678
dyson,adc2x,aug-cc-pvdz,nh3,MP3_unrelaxed,3,26.511298,0.4651,26.6590,-0.147702
dyson,adc2x,aug-cc-pvdz,nh3,MP3_relaxed,1,10.006840,0.9047,10.7620,-0.755160
dyson,adc2x,aug-cc-pvdz,nh3,MP3_relaxed,2,15.894549,0.9122,16.5340,-0.639451
dyson,adc2x,aug-cc-pvdz,nh3,MP3_relaxed,3,26.525456,0.4761,26.6590,-0.133544
dyson,adc2x,aug-cc-pvdz,nh3,CCSD,1,10.038785,0.9042,10.7620,-0.723215
dyson,adc2x,aug-cc-pvdz,nh3,CCSD,2,15.883158,0.9123,16.5340,-0.650842
dyson,adc2x,aug-cc-pvdz,nh3,CCSD,3,26.516344,0.4692,26.6590,-0.142656
dyson,adc2x,aug-cc-pvdz,ph3,HF,1,10.077598,0.9060,10.4360,-0.358402
dyson,adc2x,aug-cc-pvdz,ph3,HF,2,13.236715,0.8952,13.6150,-0.378285
dyson,adc2x,aug-cc-pvdz,ph3,HF,3,18.900996,0.4728,19.4450,-0.544004
dyson,adc2x,aug-cc-pvdz,ph3,MP2_unrelaxed,1,9.907569,0.9072,10.4360,-0.528431
dyson,adc2x,aug-cc-pvdz,ph3,MP2_unrelaxed,2,13.089568,0.8966,13.6150,-0.525432
dyson,adc2x,aug-cc-pvdz,ph3,MP2_unrelaxed,3,18.851254,0.4823,19.4450,-0.593746
dyson,adc2x,aug-cc-pvdz,ph3,MP2_relaxed,1,9.909074,0.9074,10.4360,-0.526926
dyson,adc2x,aug-cc-pvdz,ph3,MP2_relaxed,2,13.091681,0.8967,13.6150,-0.523319
dyson,adc2x,aug-cc-pvdz,ph3,MP2_relaxed,3,18.861895,0.4803,19.4450,-0.583105
dyson,adc2x,aug-cc-pvdz,ph3,MP3_unrelaxed,1,9.853560,0.9076,10.4360,-0.582440
dyson,adc2x,aug-cc-pvdz,ph3,MP3_unrelaxed,2,13.030586,0.8971,13.6150,-0.584414
dyson,adc2x,aug-cc-pvdz,ph3,MP3_unrelaxed,3,18.825315,0.4868,19.4450,-0.619685
dyson,adc2x,aug-cc-pvdz,ph3,MP3_relaxed,1,9.855253,0.9079,10.4360,-0.580747
dyson,adc2x,aug-cc-pvdz,ph3,MP3_relaxed,2,13.034013,0.8973,13.6150,-0.580987
dyson,adc2x,aug-cc-pvdz,ph3,MP3_relaxed,3,18.839180,0.4842,19.4450,-0.605820
dyson,adc2x,aug-cc-pvdz,ph3,CCSD,1,9.828806,0.9077,10.4360,-0.607194
dyson,adc2x,aug-cc-pvdz,ph3,CCSD,2,13.009837,0.8973,13.6150,-0.605163
dyson,adc2x,aug-cc-pvdz,ph3,CCSD,3,18.816835,0.4883,19.4450,-0.628165
dyson,adc2x,aug-cc-pvdz,sih4,HF,1,12.343377,0.8992,12.6760,-0.332623
dyson,adc2x,aug-cc-pvdz,sih4,HF,2,17.689874,0.7501,18.1730,-0.483126
dyson,adc2x,aug-cc-pvdz,sih4,MP2_unrelaxed,1,12.217819,0.9003,12.6760,-0.458181
dyson,adc2x,aug-cc-pvdz,sih4,MP2_unrelaxed,2,17.617177,0.7537,18.1730,-0.555823
dyson,adc2x,aug-cc-pvdz,sih4,MP2_relaxed,1,12.217586,0.9004,12.6760,-0.458414
dyson,adc2x,aug-cc-pvdz,sih4,MP2_relaxed,2,17.630315,0.7532,18.1730,-0.542685
dyson,adc2x,aug-cc-pvdz,sih4,MP3_unrelaxed,1,12.159840,0.9008,12.6760,-0.516160
dyson,adc2x,aug-cc-pvdz,sih4,MP3_unrelaxed,2,17.579950,0.7555,18.1730,-0.593050
dyson,adc2x,aug-cc-pvdz,sih4,MP3_relaxed,1,12.160986,0.9009,12.6760,-0.515014
dyson,adc2x,aug-cc-pvdz,sih4,MP3_relaxed,2,17.599617,0.7547,18.1730,-0.573383
dyson,adc2x,aug-cc-pvdz,sih4,CCSD,1,12.133731,0.9011,12.6760,-0.542269
dyson,adc2x,aug-cc-pvdz,sih4,CCSD,2,17.564841,0.7562,18.1730,-0.608159
dyson,adc2x,aug-cc-pvtz,ar,HF,1,15.285288,0.9233,15.6130,-0.327712
dyson,adc2x,aug-cc-pvtz,ar,HF,2,28.381113,0.6650,29.1880,-0.806887
dyson,adc2x,aug-cc-pvtz,ar,MP2_unrelaxed,1,15.086342,0.9239,15.6130,-0.526658
dyson,adc2x,aug-cc-pvtz,ar,MP2_unrelaxed,2,28.270289,0.6689,29.1880,-0.917711
dyson,adc2x,aug-cc-pvtz,ar,MP2_relaxed,1,15.106759,0.9238,15.6130,-0.506241
dyson,adc2x,aug-cc-pvtz,ar,MP2_relaxed,2,28.291854,0.6682,29.1880,-0.896146
dyson,adc2x,aug-cc-pvtz,ar,MP3_unrelaxed,1,15.050195,0.9240,15.6130,-0.562805
dyson,adc2x,aug-cc-pvtz,ar,MP3_unrelaxed,2,28.237189,0.6701,29.1880,-0.950811
dyson,adc2x,aug-cc-pvtz,ar,MP3_relaxed,1,15.076867,0.9239,15.6130,-0.536133
dyson,adc2x,aug-cc-pvtz,ar,MP3_relaxed,2,28.263975,0.6692,29.1880,-0.924025
dyson,adc2x,aug-cc-pvtz,ar,CCSD,1,15.062979,0.9240,15.6130,-0.550021
dyson,adc2x,aug-cc-pvtz,ar,CCSD,2,28.240086,0.6700,29.1880,-0.947914
dyson,adc2x,aug-cc-pvtz,beo,HF,1,8.937823,0.8678,9.9720,-1.034177
dyson,adc2x,aug-cc-pvtz,beo,HF,2,9.733030,0.8617,11.0560,-1.322970
dyson,adc2x,aug-cc-pvtz,beo,MP2_unrelaxed,1,9.725884,0.8585,9.9720,-0.246116
dyson,adc2x,aug-cc-pvtz,beo,MP2_unrelaxed,2,10.759854,0.8537,11.0560,-0.296146
dyson,adc2x,aug-cc-pvtz,beo,MP2_relaxed,1,9.408484,0.8620,9.9720,-0.563516
dyson,adc2x,aug-cc-pvtz,beo,MP2_relaxed,2,10.260132,0.8612,11.0560,-0.795868
dyson,adc2x,aug-cc-pvtz,beo,MP3_unrelaxed,1,8.301532,0.8742,9.9720,-1.670468
dyson,adc2x,aug-cc-pvtz,beo,MP3_unrelaxed,2,8.995969,0.8694,11.0560,-2.060031
dyson,adc2x,aug-cc-pvtz,beo,MP3_relaxed,1,8.654161,0.8701,9.9720,-1.317839
dyson,adc2x,aug-cc-pvtz,beo,MP3_relaxed,2,9.344904,0.8686,11.0560,-1.711096
dyson,adc2x,aug-cc-pvtz,beo,CCSD,1,9.307951,0.8626,9.9720,-0.664049
dyson,adc2x,aug-cc-pvtz,beo,CCSD,2,10.083022,0.8617,11.0560,-0.972978
dyson,adc2x,aug-cc-pvtz,bf,HF,1,10.861151,0.9087,11.1490,-0.287849
dyson,adc2x,aug-cc-pvtz,bf,HF,2,17.922203,0.7208,18.6120,-0.689797
dyson,adc2x,aug-cc-pvtz,bf,HF,3,20.201722,0.8058,20.9060,-0.704278
dyson,adc2x,aug-cc-pvtz,bf,MP2_unrelaxed,1,10.471384,0.9110,11.1490,-0.677616
dyson,adc2x,aug-cc-pvtz,bf,MP2_unrelaxed,2,18.272889,0.7846,18.6120,-0.339111
dyson,adc2x,aug-cc-pvtz,bf,MP2_unrelaxed,3,20.623634,0.7645,20.9060,-0.282366
dyson,adc2x,aug-cc-pvtz,bf,MP2_relaxed,1,10.549392,0.9108,11.1490,-0.599608
dyson,adc2x,aug-cc-pvtz,bf,MP2_relaxed,2,18.101649,0.7548,18.6120,-0.510351
dyson,adc2x,aug-cc-pvtz,bf,MP2_relaxed,3,20.474717,0.7817,20.9060,-0.431283
dyson,adc2x,aug-cc-pvtz,bf,MP3_unrelaxed,1,10.469276,0.9110,11.1490,-0.679724
dyson,adc2x,aug-cc-pvtz,bf,MP3_unrelaxed,2,17.775231,0.6665,18.6120,-0.836769
dyson,adc2x,aug-cc-pvtz,bf,MP3_unrelaxed,3,20.058656,0.8153,20.9060,-0.847344
dyson,adc2x,aug-cc-pvtz,bf,MP3_relaxed,1,10.527752,0.9109,11.1490,-0.621248
dyson,adc2x,aug-cc-pvtz,bf,MP3_relaxed,2,17.790528,0.6671,18.6120,-0.821472
dyson,adc2x,aug-cc-pvtz,bf,MP3_relaxed,3,20.110172,0.8120,20.9060,-0.795828
dyson,adc2x,aug-cc-pvtz,bf,CCSD,1,10.282330,0.9119,11.1490,-0.866670
dyson,adc2x,aug-cc-pvtz,bf,CCSD,2,17.985100,0.7327,18.6120,-0.626900
dyson,adc2x,aug-cc-pvtz,bf,CCSD,3,20.324004,0.7964,20.9060,-0.581996
dyson,adc2x,aug-cc-pvtz,bh3,HF,1,13.009254,0.9171,13.3070,-0.297746
dyson,adc2x,aug-cc-pvtz,bh3,HF,2,17.884048,0.8650,18.3100,-0.425952
dyson,adc2x,aug-cc-pvtz,bh3,MP2_unrelaxed,1,12.790023,0.9183,13.3070,-0.516977
dyson,adc2x,aug-cc-pvtz,bh3,MP2_unrelaxed,2,17.672650,0.8683,18.3100,-0.637350
dyson,adc2x,aug-cc-pvtz,bh3,MP2_relaxed,1,12.811485,0.9183,13.3070,-0.495515
dyson,adc2x,aug-cc-pvtz,bh3,MP2_relaxed,2,17.699989,0.8679,18.3100,-0.610011
dyson,adc2x,aug-cc-pvtz,bh3,MP3_unrelaxed,1,12.744165,0.9186,13.3070,-0.562835
dyson,adc2x,aug-cc-pvtz,bh3,MP3_unrelaxed,2,17.631996,0.8689,18.3100,-0.678004
dyson,adc2x,aug-cc-pvtz,bh3,MP3_relaxed,1,12.767856,0.9185,13.3070,-0.539144
dyson,adc2x,aug-cc-pvtz,bh3,MP3_relaxed,2,17.663894,0.8685,18.3100,-0.646106
dyson,adc2x,aug-cc-pvtz,bh3,CCSD,1,12.718194,0.9187,13.3070,-0.588806
dyson,adc2x,aug-cc-pvtz,bh3,CCSD,2,17.605325,0.8693,18.3100,-0.704675
dyson,adc2x,aug-cc-pvtz,c2,HF,1,12.797139,0.8883,12.4630,0.334139
dyson,adc2x,aug-cc-pvtz,c2,MP2_unrelaxed,1,11.535520,0.8914,12.4630,-0.927480
dyson,adc2x,aug-cc-pvtz,c2,MP2_relaxed,1,11.721000,0.8913,12.4630,-0.742000
dyson,adc2x,aug-cc-pvtz,c2,MP3_unrelaxed,1,12.311867,0.8899,12.4630,-0.151133
dyson,adc2x,aug-cc-pvtz,c2,MP3_relaxed,1,12.358780,0.8900,12.4630,-0.104220
dyson,adc2x,aug-cc-pvtz,c2,CCSD,1,11.674510,0.8914,12.4630,-0.788490
dyson,adc2x,aug-cc-pvtz,bn,HF,1,11.267473,0.8626,11.9800,-0.712527
dyson,adc2x,aug-cc-pvtz,bn,HF,2,12.610779,0.7143,13.7290,-1.118221
dyson,adc2x,aug-cc-pvtz,bn,MP2_unrelaxed,1,11.393645,0.8519,11.9800,-0.586355
dyson,adc2x,aug-cc-pvtz,bn,MP2_unrelaxed,2,12.614703,0.7152,13.7290,-1.114297
dyson,adc2x,aug-cc-pvtz,bn,MP2_relaxed,1,11.543160,0.8435,11.9800,-0.436840
dyson,adc2x,aug-cc-pvtz,bn,MP2_relaxed,2,12.625955,0.7073,13.7290,-1.103045
dyson,adc2x,aug-cc-pvtz,bn,MP3_unrelaxed,1,10.323512,0.8738,11.9800,-1.656488
dyson,adc2x,aug-cc-pvtz,bn,MP3_unrelaxed,2,11.669777,0.8288,13.7290,-2.059223
dyson,adc2x,aug-cc-pvtz,bn,MP3_relaxed,1,11.319444,0.8491,11.9800,-0.660556
dyson,adc2x,aug-cc-pvtz,bn,MP3_relaxed,2,12.790688,0.6279,13.7290,-0.938312
dyson,adc2x,aug-cc-pvtz,bn,CCSD,1,11.139627,0.8553,11.9800,-0.840373
dyson,adc2x,aug-cc-pvtz,bn,CCSD,2,12.054849,0.8008,13.7290,-1.674151
dyson,adc2x,aug-cc-pvtz,ch2o,HF,1,9.991913,0.8784,10.8990,-0.907087
dyson,adc2x,aug-cc-pvtz,ch2o,HF,2,13.958571,0.8711,14.5780,-0.619429
dyson,adc2x,aug-cc-pvtz,ch2o,HF,3,15.074078,0.8623,16.1060,-1.031922
dyson,adc2x,aug-cc-pvtz,ch2o,HF,4,16.543624,0.7666,17.1070,-0.563376
dyson,adc2x,aug-cc-pvtz,ch2o,MP2_unrelaxed,1,9.995351,0.8814,10.8990,-0.903649
dyson,adc2x,aug-cc-pvtz,ch2o,MP2_unrelaxed,2,13.829009,0.8705,14.5780,-0.748991
dyson,adc2x,aug-cc-pvtz,ch2o,MP2_unrelaxed,3,15.143633,0.8638,16.1060,-0.962367
dyson,adc2x,aug-cc-pvtz,ch2o,MP2_unrelaxed,4,16.148146,0.7883,17.1070,-0.958854
dyson,adc2x,aug-cc-pvtz,ch2o,MP2_relaxed,1,9.903523,0.8815,10.8990,-0.995477
dyson,adc2x,aug-cc-pvtz,ch2o,MP2_relaxed,2,13.860278,0.8710,14.5780,-0.717722
dyson,adc2x,aug-cc-pvtz,ch2o,MP2_relaxed,3,15.073580,0.8637,16.1060,-1.032420
dyson,adc2x,aug-cc-pvtz,ch2o,MP2_relaxed,4,16.272379,0.7833,17.1070,-0.834621
dyson,adc2x,aug-cc-pvtz,ch2o,MP3_unrelaxed,1,9.742765,0.8812,10.8990,-1.156235
dyson,adc2x,aug-cc-pvtz,ch2o,MP3_unrelaxed,2,13.679224,0.8737,14.5780,-0.898776
dyson,adc2x,aug-cc-pvtz,ch2o,MP3_unrelaxed,3,14.843342,0.8646,16.1060,-1.262658
dyson,adc2x,aug-cc-pvtz,ch2o,MP3_unrelaxed,4,16.286328,0.7858,17.1070,-0.820672
dyson,adc2x,aug-cc-pvtz,ch2o,MP3_relaxed,1,9.804009,0.8811,10.8990,-1.094991
dyson,adc2x,aug-cc-pvtz,ch2o,MP3_relaxed,2,13.786358,0.8733,14.5780,-0.791642
dyson,adc2x,aug-cc-pvtz,ch2o,MP3_relaxed,3,14.941759,0.8638,16.1060,-1.164241
dyson,adc2x,aug-cc-pvtz,ch2o,MP3_relaxed,4,16.339208,0.7816,17.1070,-0.767792
dyson,adc2x,aug-cc-pvtz,ch2o,CCSD,1,9.893274,0.8815,10.8990,-1.005726
dyson,adc2x,aug-cc-pvtz,ch2o,CCSD,2,13.759273,0.8721,14.5780,-0.818727
dyson,adc2x,aug-cc-pvtz,ch2o,CCSD,3,15.037912,0.8639,16.1060,-1.068088
dyson,adc2x,aug-cc-pvtz,ch2o,CCSD,4,16.185382,0.7883,17.1070,-0.921618
dyson,adc2x,aug-cc-pvtz,ch4,HF,1,13.942888,0.9101,14.3770,-0.434112
dyson,adc2x,aug-cc-pvtz,ch4,HF,2,22.462360,0.7947,23.1460,-0.683640
dyson,adc2x,aug-cc-pvtz,ch4,MP2_unrelaxed,1,13.599823,0.9119,14.3770,-0.777177
dyson,adc2x,aug-cc-pvtz,ch4,MP2_unrelaxed,2,22.140024,0.8022,23.1460,-1.005976
dyson,adc2x,aug-cc-pvtz,ch4,MP2_relaxed,1,13.691453,0.9115,14.3770,-0.685547
dyson,adc2x,aug-cc-pvtz,ch4,MP2_relaxed,2,22.237465,0.8000,23.1460,-0.908535
dyson,adc2x,aug-cc-pvtz,ch4,MP3_unrelaxed,1,13.681152,0.9115,14.3770,-0.695848
dyson,adc2x,aug-cc-pvtz,ch4,MP3_unrelaxed,2,22.230026,0.8002,23.1460,-0.915974
dyson,adc2x,aug-cc-pvtz,ch4,MP3_relaxed,1,13.732714,0.9112,14.3770,-0.644286
dyson,adc2x,aug-cc-pvtz,ch4,MP3_relaxed,2,22.287571,0.7989,23.1460,-0.858429
dyson,adc2x,aug-cc-pvtz,ch4,CCSD,1,13.621618,0.9118,14.3770,-0.755382
dyson,adc2x,aug-cc-pvtz,ch4,CCSD,2,22.164245,0.8017,23.1460,-0.981755
dyson,adc2x,aug-cc-pvtz,co,HF,1,13.697889,0.8712,13.9250,-0.227111
dyson,adc2x,aug-cc-pvtz,co,HF,2,16.439568,0.8829,16.9660,-0.526432
dyson,adc2x,aug-cc-pvtz,co,HF,3,18.577402,0.8115,19.6380,-1.060598
dyson,adc2x,aug-cc-pvtz,co,MP2_unrelaxed,1,12.875281,0.8787,13.9250,-1.049719
dyson,adc2x,aug-cc-pvtz,co,MP2_unrelaxed,2,16.403412,0.8821,16.9660,-0.562588
dyson,adc2x,aug-cc-pvtz,co,MP2_unrelaxed,3,18.842586,0.8104,19.6380,-0.795414
dyson,adc2x,aug-cc-pvtz,co,MP2_relaxed,1,13.071386,0.8777,13.9250,-0.853614
dyson,adc2x,aug-cc-pvtz,co,MP2_relaxed,2,16.333164,0.8831,16.9660,-0.632836
dyson,adc2x,aug-cc-pvtz,co,MP2_relaxed,3,18.684417,0.8129,19.6380,-0.953583
dyson,adc2x,aug-cc-pvtz,co,MP3_unrelaxed,1,13.300596,0.8762,13.9250,-0.624404
dyson,adc2x,aug-cc-pvtz,co,MP3_unrelaxed,2,16.052490,0.8856,16.9660,-0.913510
dyson,adc2x,aug-cc-pvtz,co,MP3_unrelaxed,3,18.236690,0.8207,19.6380,-1.401310
dyson,adc2x,aug-cc-pvtz,co,MP3_relaxed,1,13.335204,0.8759,13.9250,-0.589796
dyson,adc2x,aug-cc-pvtz,co,MP3_relaxed,2,16.188667,0.8847,16.9660,-0.777333
dyson,adc2x,aug-cc-pvtz,co,MP3_relaxed,3,18.395214,0.8174,19.6380,-1.242786
dyson,adc2x,aug-cc-pvtz,co,CCSD,1,13.012216,0.8779,13.9250,-0.912784
dyson,adc2x,aug-cc-pvtz,co,CCSD,2,16.255141,0.8836,16.9660,-0.710859
dyson,adc2x,aug-cc-pvtz,co,CCSD,3,18.575766,0.8163,19.6380,-1.062234
dyson,adc2x,aug-cc-pvtz,co2,HF,1,13.190416,0.8754,13.7330,-0.542584
dyson,adc2x,aug-cc-pvtz,co2,HF,2,17.079036,0.8091,17.5130,-0.433964
dyson,adc2x,aug-cc-pvtz,co2,HF,3,17.217980,0.8617,17.9960,-0.778020
dyson,adc2x,aug-cc-pvtz,co2,HF,4,18.425891,0.8435,19.2540,-0.828109
dyson,adc2x,aug-cc-pvtz,co2,MP2_unrelaxed,1,12.884795,0.8763,13.7330,-0.848205
dyson,adc2x,aug-cc-pvtz,co2,MP2_unrelaxed,2,16.619784,0.8189,17.5130,-0.893216
dyson,adc2x,aug-cc-pvtz,co2,MP2_unrelaxed,3,17.013105,0.8636,17.9960,-0.982895
dyson,adc2x,aug-cc-pvtz,co2,MP2_unrelaxed,4,18.263496,0.8451,19.2540,-0.990504
dyson,adc2x,aug-cc-pvtz,co2,MP2_relaxed,1,12.859080,0.8766,13.7330,-0.873920
dyson,adc2x,aug-cc-pvtz,co2,MP2_relaxed,2,16.755888,0.8173,17.5130,-0.757112
dyson,adc2x,aug-cc-pvtz,co2,MP2_relaxed,3,17.000025,0.8636,17.9960,-0.995975
dyson,adc2x,aug-cc-pvtz,co2,MP2_relaxed,4,18.254246,0.8454,19.2540,-0.999754
dyson,adc2x,aug-cc-pvtz,co2,MP3_unrelaxed,1,12.835181,0.8771,13.7330,-0.897819
dyson,adc2x,aug-cc-pvtz,co2,MP3_unrelaxed,2,16.831969,0.8161,17.5130,-0.681031
dyson,adc2x,aug-cc-pvtz,co2,MP3_unrelaxed,3,16.906340,0.8642,17.9960,-1.089660
dyson,adc2x,aug-cc-pvtz,co2,MP3_unrelaxed,4,18.146955,0.8466,19.2540,-1.107045
dyson,adc2x,aug-cc-pvtz,co2,MP3_relaxed,1,12.878100,0.8768,13.7330,-0.854900
dyson,adc2x,aug-cc-pvtz,co2,MP3_relaxed,2,16.921578,0.8146,17.5130,-0.591422
dyson,adc2x,aug-cc-pvtz,co2,MP3_relaxed,3,16.989596,0.8635,17.9960,-1.006404
dyson,adc2x,aug-cc-pvtz,co2,MP3_relaxed,4,18.221262,0.8458,19.2540,-1.032738
dyson,adc2x,aug-cc-pvtz,co2,CCSD,1,12.877630,0.8766,13.7330,-0.855370
dyson,adc2x,aug-cc-pvtz,co2,CCSD,2,16.735361,0.8173,17.5130,-0.777639
dyson,adc2x,aug-cc-pvtz,co2,CCSD,3,16.987213,0.8637,17.9960,-1.008787
dyson,adc2x,aug-cc-pvtz,co2,CCSD,4,18.223801,0.8456,19.2540,-1.030199
dyson,adc2x,aug-cc-pvtz,cs,HF,1,10.796399,0.7869,11.3000,-0.503601
dyson,adc2x,aug-cc-pvtz,cs,HF,2,12.678109,0.8905,12.8820,-0.203891
dyson,adc2x,aug-cc-pvtz,cs,HF,3,17.174009,0.5537,17.9200,-0.745991
dyson,adc2x,aug-cc-pvtz,cs,MP2_unrelaxed,1,9.751739,0.8124,11.3000,-1.548261
dyson,adc2x,aug-cc-pvtz,cs,MP2_unrelaxed,2,12.295176,0.8921,12.8820,-0.586824
dyson,adc2x,aug-cc-pvtz,cs,MP2_unrelaxed,3,17.040115,0.5396,17.9200,-0.879885
dyson,adc2x,aug-cc-pvtz,cs,MP2_relaxed,1,10.014237,0.8100,11.3000,-1.285763
dyson,adc2x,aug-cc-pvtz,cs,MP2_relaxed,2,12.370897,0.8918,12.8820,-0.511103
dyson,adc2x,aug-cc-pvtz,cs,MP2_relaxed,3,17.028353,0.5289,17.9200,-0.891647
dyson,adc2x,aug-cc-pvtz,cs,MP3_unrelaxed,1,10.513225,0.7996,11.3000,-0.786775
dyson,adc2x,aug-cc-pvtz,cs,MP3_unrelaxed,2,12.323988,0.8922,12.8820,-0.558012
dyson,adc2x,aug-cc-pvtz,cs,MP3_unrelaxed,3,16.909335,0.4859,17.9200,-1.010665
dyson,adc2x,aug-cc-pvtz,cs,MP3_relaxed,1,10.398290,0.8035,11.3000,-0.901710
dyson,adc2x,aug-cc-pvtz,cs,MP3_relaxed,2,12.409033,0.8917,12.8820,-0.472967
dyson,adc2x,aug-cc-pvtz,cs,MP3_relaxed,3,16.971780,0.5053,17.9200,-0.948220
dyson,adc2x,aug-cc-pvtz,cs,CCSD,1,10.003021,0.8091,11.3000,-1.296979
dyson,adc2x,aug-cc-pvtz,cs,CCSD,2,12.297883,0.8922,12.8820,-0.584117
dyson,adc2x,aug-cc-pvtz,cs,CCSD,3,16.962106,0.5135,17.9200,-0.957894
dyson,adc2x,aug-cc-pvtz,f2,HF,1,14.267136,0.8551,15.7290,-1.461864
dyson,adc2x,aug-cc-pvtz,f2,HF,2,17.138047,0.7875,18.8740,-1.735953
dyson,adc2x,aug-cc-pvtz,f2,HF,3,20.548807,0.6737,21.1000,-0.551193
dyson,adc2x,aug-cc-pvtz,f2,MP2_unrelaxed,1,14.181997,0.8561,15.7290,-1.547003
dyson,adc2x,aug-cc-pvtz,f2,MP2_unrelaxed,2,17.109986,0.7890,18.8740,-1.764014
dyson,adc2x,aug-cc-pvtz,f2,MP2_unrelaxed,3,20.468663,0.4860,21.1000,-0.631337
dyson,adc2x,aug-cc-pvtz,f2,MP2_relaxed,1,14.240977,0.8557,15.7290,-1.488023
dyson,adc2x,aug-cc-pvtz,f2,MP2_relaxed,2,17.165459,0.7880,18.8740,-1.708541
dyson,adc2x,aug-cc-pvtz,f2,MP2_relaxed,3,20.525075,0.6363,21.1000,-0.574925
dyson,adc2x,aug-cc-pvtz,f2,MP3_unrelaxed,1,14.137478,0.8564,15.7290,-1.591522
dyson,adc2x,aug-cc-pvtz,f2,MP3_unrelaxed,2,17.053860,0.7901,18.8740,-1.820140
dyson,adc2x,aug-cc-pvtz,f2,MP3_unrelaxed,3,20.174793,0.5810,21.1000,-0.925207
dyson,adc2x,aug-cc-pvtz,f2,MP3_relaxed,1,14.196050,0.8560,15.7290,-1.532950
dyson,adc2x,aug-cc-pvtz,f2,MP3_relaxed,2,17.106880,0.7891,18.8740,-1.767120
dyson,adc2x,aug-cc-pvtz,f2,MP3_relaxed,3,20.461507,0.4634,21.1000,-0.638493
dyson,adc2x,aug-cc-pvtz,f2,CCSD,1,14.166389,0.8562,15.7290,-1.562611
dyson,adc2x,aug-cc-pvtz,f2,CCSD,2,17.086305,0.7895,18.8740,-1.787695
dyson,adc2x,aug-cc-pvtz,f2,CCSD,3,20.196273,0.5221,21.1000,-0.903727
dyson,adc2x,aug-cc-pvtz,h2o,HF,1,11.894106,0.9024,12.6790,-0.784894
dyson,adc2x,aug-cc-pvtz,h2o,HF,2,14.120109,0.9044,14.9150,-0.794891
dyson,adc2x,aug-cc-pvtz,h2o,HF,3,18.366030,0.9164,19.0240,-0.657970
dyson,adc2x,aug-cc-pvtz,h2o,MP2_unrelaxed,1,11.866642,0.9029,12.6790,-0.812358
dyson,adc2x,aug-cc-pvtz,h2o,MP2_unrelaxed,2,14.124623,0.9045,14.9150,-0.790377
dyson,adc2x,aug-cc-pvtz,h2o,MP2_unrelaxed,3,18.374289,0.9161,19.0240,-0.649711
dyson,adc2x,aug-cc-pvtz,h2o,MP2_relaxed,1,11.850677,0.9033,12.6790,-0.828323
dyson,adc2x,aug-cc-pvtz,h2o,MP2_relaxed,2,14.135515,0.9045,14.9150,-0.779485
dyson,adc2x,aug-cc-pvtz,h2o,MP2_relaxed,3,18.427950,0.9158,19.0240,-0.596050
dyson,adc2x,aug-cc-pvtz,h2o,MP3_unrelaxed,1,11.775521,0.9032,12.6790,-0.903479
dyson,adc2x,aug-cc-pvtz,h2o,MP3_unrelaxed,2,14.029217,0.9048,14.9150,-0.885783
dyson,adc2x,aug-cc-pvtz,h2o,MP3_unrelaxed,3,18.283243,0.9164,19.0240,-0.740757
dyson,adc2x,aug-cc-pvtz,h2o,MP3_relaxed,1,11.769148,0.9036,12.6790,-0.909852
dyson,adc2x,aug-cc-pvtz,h2o,MP3_relaxed,2,14.050566,0.9048,14.9150,-0.864434
dyson,adc2x,aug-cc-pvtz,h2o,MP3_relaxed,3,18.344006,0.9160,19.0240,-0.679994
dyson,adc2x,aug-cc-pvtz,h2o,CCSD,1,11.829722,0.9031,12.6790,-0.849278
dyson,adc2x,aug-cc-pvtz,h2o,CCSD,2,14.089267,0.9046,14.9150,-0.825733
dyson,adc2x,aug-cc-pvtz,h2o,CCSD,3,18.342461,0.9162,19.0240,-0.681539
dyson,adc2x,aug-cc-pvtz,h2s,HF,1,10.032469,0.9075,10.3930,-0.360531
dyson,adc2x,aug-cc-pvtz,h2s,HF,2,12.977440,0.8963,13.4110,-0.433560
dyson,adc2x,aug-cc-pvtz,h2s,HF,3,15.225771,0.8937,15.6270,-0.401229
dyson,adc2x,aug-cc-pvtz,h2s,MP2_unrelaxed,1,9.768540,0.9088,10.3930,-0.624460
dyson,adc2x,aug-cc-pvtz,h2s,MP2_unrelaxed,2,12.717026,0.8981,13.4110,-0.693974
dyson,adc2x,aug-cc-pvtz,h2s,MP2_unrelaxed,3,14.967978,0.8960,15.6270,-0.659022
dyson,adc2x,aug-cc-pvtz,h2s,MP2_relaxed,1,9.785430,0.9089,10.3930,-0.607570
dyson,adc2x,aug-cc-pvtz,h2s,MP2_relaxed,2,12.739078,0.8981,13.4110,-0.671922
dyson,adc2x,aug-cc-pvtz,h2s,MP2_relaxed,3,14.993693,0.8958,15.6270,-0.633307
dyson,adc2x,aug-cc-pvtz,h2s,MP3_unrelaxed,1,9.728164,0.9090,10.3930,-0.664836
dyson,adc2x,aug-cc-pvtz,h2s,MP3_unrelaxed,2,12.671831,0.8984,13.4110,-0.739169
dyson,adc2x,aug-cc-pvtz,h2s,MP3_unrelaxed,3,14.923559,0.8964,15.6270,-0.703441
dyson,adc2x,aug-cc-pvtz,h2s,MP3_relaxed,1,9.745848,0.9091,10.3930,-0.647152
dyson,adc2x,aug-cc-pvtz,h2s,MP3_relaxed,2,12.695614,0.8985,13.4110,-0.715386
dyson,adc2x,aug-cc-pvtz,h2s,MP3_relaxed,3,14.951708,0.8962,15.6270,-0.675292
dyson,adc2x,aug-cc-pvtz,h2s,CCSD,1,9.728566,0.9090,10.3930,-0.664434
dyson,adc2x,aug-cc-pvtz,h2s,CCSD,2,12.661184,0.8985,13.4110,-0.749816
dyson,adc2x,aug-cc-pvtz,h2s,CCSD,3,14.911052,0.8965,15.6270,-0.715948
dyson,adc2x,aug-cc-pvtz,hcl,HF,1,12.298161,0.9122,12.6760,-0.377839
dyson,adc2x,aug-cc-pvtz,hcl,HF,2,16.270043,0.9070,16.6570,-0.386957
dyson,adc2x,aug-cc-pvtz,hcl,MP2_unrelaxed,1,12.079164,0.9131,12.6760,-0.596836
dyson,adc2x,aug-cc-pvtz,hcl,MP2_unrelaxed,2,16.031481,0.9083,16.6570,-0.625519
dyson,adc2x,aug-cc-pvtz,hcl,MP2_relaxed,1,12.094309,0.9131,12.6760,-0.581691
dyson,adc2x,aug-cc-pvtz,hcl,MP2_relaxed,2,16.053065,0.9081,16.6570,-0.603935
dyson,adc2x,aug-cc-pvtz,hcl,MP3_unrelaxed,1,12.037356,0.9133,12.6760,-0.638644
dyson,adc2x,aug-cc-pvtz,hcl,MP3_unrelaxed,2,15.987269,0.9084,16.6570,-0.669731
dyson,adc2x,aug-cc-pvtz,hcl,MP3_relaxed,1,12.057355,0.9133,12.6760,-0.618645
dyson,adc2x,aug-cc-pvtz,hcl,MP3_relaxed,2,16.013855,0.9083,16.6570,-0.643145
dyson,adc2x,aug-cc-pvtz,hcl,CCSD,1,12.048221,0.9132,12.6760,-0.627779
dyson,adc2x,aug-cc-pvtz,hcl,CCSD,2,15.986589,0.9085,16.6570,-0.670411
dyson,adc2x,aug-cc-pvtz,hf,HF,1,15.220222,0.9118,16.1490,-0.928778
dyson,adc2x,aug-cc-pvtz,hf,HF,2,19.268578,0.9208,20.0540,-0.785422
dyson,adc2x,aug-cc-pvtz,hf,MP2_unrelaxed,1,15.519936,0.9109,16.1490,-0.629064
dyson,adc2x,aug-cc-pvtz,hf,MP2_unrelaxed,2,19.536642,0.9199,20.0540,-0.517358
dyson,adc2x,aug-cc-pvtz,hf,MP2_relaxed,1,15.406506,0.9114,16.1490,-0.742494
dyson,adc2x,aug-cc-pvtz,hf,MP2_relaxed,2,19.479838,0.9199,20.0540,-0.574162
dyson,adc2x,aug-cc-pvtz,hf,MP3_unrelaxed,1,15.180250,0.9120,16.1490,-0.968750
dyson,adc2x,aug-cc-pvtz,hf,MP3_unrelaxed,2,19.228680,0.9208,20.0540,-0.825320
dyson,adc2x,aug-cc-pvtz,hf,MP3_relaxed,1,15.176156,0.9122,16.1490,-0.972844
dyson,adc2x,aug-cc-pvtz,hf,MP3_relaxed,2,19.264346,0.9206,20.0540,-0.789654
dyson,adc2x,aug-cc-pvtz,hf,CCSD,1,15.378032,0.9114,16.1490,-0.770968
dyson,adc2x,aug-cc-pvtz,hf,CCSD,2,19.409503,0.9202,20.0540,-0.644497
dyson,adc2x,aug-cc-pvtz,licl,HF,1,9.507755,0.9001,9.8970,-0.389245
dyson,adc2x,aug-cc-pvtz,licl,HF,2,10.167572,0.8986,10.5770,-0.409428
dyson,adc2x,aug-cc-pvtz,licl,MP2_unrelaxed,1,9.366239,0.9009,9.8970,-0.530761
dyson,adc2x,aug-cc-pvtz,licl,MP2_unrelaxed,2,10.027717,0.8994,10.5770,-0.549283
dyson,adc2x,aug-cc-pvtz,licl,MP2_relaxed,1,9.387128,0.9008,9.8970,-0.509872
dyson,adc2x,aug-cc-pvtz,licl,MP2_relaxed,2,10.049032,0.8994,10.5770,-0.527968
dyson,adc2x,aug-cc-pvtz,licl,MP3_unrelaxed,1,9.307188,0.9012,9.8970,-0.589812
dyson,adc2x,aug-cc-pvtz,licl,MP3_unrelaxed,2,9.968451,0.8998,10.5770,-0.608549
dyson,adc2x,aug-cc-pvtz,licl,MP3_relaxed,1,9.341810,0.9011,9.8970,-0.555190
dyson,adc2x,aug-cc-pvtz,licl,MP3_relaxed,2,10.003718,0.8996,10.5770,-0.573282
dyson,adc2x,aug-cc-pvtz,licl,CCSD,1,9.338797,0.9011,9.8970,-0.558203
dyson,adc2x,aug-cc-pvtz,licl,CCSD,2,9.999293,0.8996,10.5770,-0.577707
dyson,adc2x,aug-cc-pvtz,lif,HF,1,10.514778,0.9019,11.4680,-0.953222
dyson,adc2x,aug-cc-pvtz,lif,HF,2,10.908898,0.9003,11.9330,-1.024102
dyson,adc2x,aug-cc-pvtz,lif,MP2_unrelaxed,1,11.173090,0.8990,11.4680,-0.294910
dyson,adc2x,aug-cc-pvtz,lif,MP2_unrelaxed,2,11.628961,0.8971,11.9330,-0.304039
dyson,adc2x,aug-cc-pvtz,lif,MP2_relaxed,1,10.966281,0.9002,11.4680,-0.501719
dyson,adc2x,aug-cc-pvtz,lif,MP2_relaxed,2,11.429477,0.8981,11.9330,-0.503523
dyson,adc2x,aug-cc-pvtz,lif,MP3_unrelaxed,1,10.415902,0.9025,11.4680,-1.052098
dyson,adc2x,aug-cc-pvtz,lif,MP3_unrelaxed,2,10.837359,0.9007,11.9330,-1.095641
dyson,adc2x,aug-cc-pvtz,lif,MP3_relaxed,1,10.486273,0.9023,11.4680,-0.981727
dyson,adc2x,aug-cc-pvtz,lif,MP3_relaxed,2,10.926496,0.9003,11.9330,-1.006504
dyson,adc2x,aug-cc-pvtz,lif,CCSD,1,10.870310,0.9004,11.4680,-0.597690
dyson,adc2x,aug-cc-pvtz,lif,CCSD,2,11.322326,0.8985,11.9330,-0.610674
dyson,adc2x,aug-cc-pvtz,n2,HF,1,14.955924,0.8726,15.4860,-0.530076
dyson,adc2x,aug-cc-pvtz,n2,HF,2,16.942864,0.9071,16.9330,0.009864
dyson,adc2x,aug-cc-pvtz,n2,HF,3,17.856172,0.7954,18.6920,-0.835828
dyson,adc2x,aug-cc-pvtz,n2,MP2_unrelaxed,1,14.212445,0.8790,15.4860,-1.273555
dyson,adc2x,aug-cc-pvtz,n2,MP2_unrelaxed,2,16.228777,0.9088,16.9330,-0.704223
dyson,adc2x,aug-cc-pvtz,n2,MP2_unrelaxed,3,17.268505,0.8090,18.6920,-1.423495
dyson,adc2x,aug-cc-pvtz,n2,MP2_relaxed,1,14.332353,0.8785,15.4860,-1.153647
dyson,adc2x,aug-cc-pvtz,n2,MP2_relaxed,2,16.416984,0.9082,16.9330,-0.516016
dyson,adc2x,aug-cc-pvtz,n2,MP2_relaxed,3,17.398399,0.8067,18.6920,-1.293601
dyson,adc2x,aug-cc-pvtz,n2,MP3_unrelaxed,1,14.527311,0.8764,15.4860,-0.958689
dyson,adc2x,aug-cc-pvtz,n2,MP3_unrelaxed,2,16.563651,0.9079,16.9330,-0.369349
dyson,adc2x,aug-cc-pvtz,n2,MP3_unrelaxed,3,17.516588,0.8037,18.6920,-1.175412
dyson,adc2x,aug-cc-pvtz,n2,MP3_relaxed,1,14.572766,0.8764,15.4860,-0.913234
dyson,adc2x,aug-cc-pvtz,n2,MP3_relaxed,2,16.668242,0.9075,16.9330,-0.264758
dyson,adc2x,aug-cc-pvtz,n2,MP3_relaxed,3,17.583333,0.8026,18.6920,-1.108667
dyson,adc2x,aug-cc-pvtz,n2,CCSD,1,14.354850,0.8779,15.4860,-1.131150
dyson,adc2x,aug-cc-pvtz,n2,CCSD,2,16.412226,0.9083,16.9330,-0.520774
dyson,adc2x,aug-cc-pvtz,n2,CCSD,3,17.374222,0.8069,18.6920,-1.317778
dyson,adc2x,aug-cc-pvtz,ne,HF,1,20.607540,0.9314,21.4610,-0.853460
dyson,adc2x,aug-cc-pvtz,ne,HF,2,47.371474,0.9005,48.3060,-0.934526
dyson,adc2x,aug-cc-pvtz,ne,MP2_unrelaxed,1,21.005278,0.9306,21.4610,-0.455722
dyson,adc2x,aug-cc-pvtz,ne,MP2_unrelaxed,2,47.812882,0.8987,48.3060,-0.493118
dyson,adc2x,aug-cc-pvtz,ne,MP2_relaxed,1,20.900857,0.9308,21.4610,-0.560143
dyson,adc2x,aug-cc-pvtz,ne,MP2_relaxed,2,47.706682,0.8991,48.3060,-0.599318
dyson,adc2x,aug-cc-pvtz,ne,MP3_unrelaxed,1,20.687112,0.9313,21.4610,-0.773888
dyson,adc2x,aug-cc-pvtz,ne,MP3_unrelaxed,2,47.475298,0.9001,48.3060,-0.830702
dyson,adc2x,aug-cc-pvtz,ne,MP3_relaxed,1,20.674319,0.9313,21.4610,-0.786681
dyson,adc2x,aug-cc-pvtz,ne,MP3_relaxed,2,47.461631,0.9002,48.3060,-0.844369
dyson,adc2x,aug-cc-pvtz,ne,CCSD,1,20.866501,0.9309,21.4610,-0.594499
dyson,adc2x,aug-cc-pvtz,ne,CCSD,2,47.655366,0.8994,48.3060,-0.650634
dyson,adc2x,aug-cc-pvtz,nh3,HF,1,10.310700,0.9000,10.9010,-0.590300
dyson,adc2x,aug-cc-pvtz,nh3,HF,2,16.039988,0.9092,16.6030,-0.563012
dyson,adc2x,aug-cc-pvtz,nh3,HF,3,26.562349,0.4932,26.7790,-0.216651
dyson,adc2x,aug-cc-pvtz,nh3,MP2_unrelaxed,1,10.017667,0.9020,10.9010,-0.883333
dyson,adc2x,aug-cc-pvtz,nh3,MP2_unrelaxed,2,15.809224,0.9102,16.6030,-0.793776
dyson,adc2x,aug-cc-pvtz,nh3,MP2_unrelaxed,3,26.438752,0.3845,26.7790,-0.340248
dyson,adc2x,aug-cc-pvtz,nh3,MP2_relaxed,1,10.093425,0.9020,10.9010,-0.807575
dyson,adc2x,aug-cc-pvtz,nh3,MP2_relaxed,2,15.920039,0.9096,16.6030,-0.682961
dyson,adc2x,aug-cc-pvtz,nh3,MP2_relaxed,3,26.495011,0.4468,26.7790,-0.283989
dyson,adc2x,aug-cc-pvtz,nh3,MP3_unrelaxed,1,10.122291,0.9014,10.9010,-0.778709
dyson,adc2x,aug-cc-pvtz,nh3,MP3_unrelaxed,2,15.889930,0.9097,16.6030,-0.713070
dyson,adc2x,aug-cc-pvtz,nh3,MP3_unrelaxed,3,26.484925,0.4370,26.7790,-0.294075
dyson,adc2x,aug-cc-pvtz,nh3,MP3_relaxed,1,10.133771,0.9017,10.9010,-0.767229
dyson,adc2x,aug-cc-pvtz,nh3,MP3_relaxed,2,15.949183,0.9094,16.6030,-0.653817
dyson,adc2x,aug-cc-pvtz,nh3,MP3_relaxed,3,26.515036,0.4632,26.7790,-0.263964
dyson,adc2x,aug-cc-pvtz,nh3,CCSD,1,10.062184,0.9018,10.9010,-0.838816
dyson,adc2x,aug-cc-pvtz,nh3,CCSD,2,15.845936,0.9100,16.6030,-0.757064
dyson,adc2x,aug-cc-pvtz,nh3,CCSD,3,26.454353,0.4042,26.7790,-0.324647
dyson,adc2x,aug-cc-pvtz,ph3,HF,1,10.219110,0.9008,10.5960,-0.376890
dyson,adc2x,aug-cc-pvtz,ph3,HF,2,13.339494,0.8888,13.7450,-0.405506
dyson,adc2x,aug-cc-pvtz,ph3,HF,3,18.852750,0.4576,19.5140,-0.661250
dyson,adc2x,aug-cc-pvtz,ph3,MP2_unrelaxed,1,9.940108,0.9027,10.5960,-0.655892
dyson,adc2x,aug-cc-pvtz,ph3,MP2_unrelaxed,2,13.086819,0.8911,13.7450,-0.658181
dyson,adc2x,aug-cc-pvtz,ph3,MP2_unrelaxed,3,18.736632,0.4793,19.5140,-0.777368
dyson,adc2x,aug-cc-pvtz,ph3,MP2_relaxed,1,9.957931,0.9028,10.5960,-0.638069
dyson,adc2x,aug-cc-pvtz,ph3,MP2_relaxed,2,13.101370,0.8912,13.7450,-0.643630
dyson,adc2x,aug-cc-pvtz,ph3,MP2_relaxed,3,18.757042,0.4755,19.5140,-0.756958
dyson,adc2x,aug-cc-pvtz,ph3,MP3_unrelaxed,1,9.880463,0.9031,10.5960,-0.715537
dyson,adc2x,aug-cc-pvtz,ph3,MP3_unrelaxed,2,13.032445,0.8916,13.7450,-0.712555
dyson,adc2x,aug-cc-pvtz,ph3,MP3_unrelaxed,3,18.711677,0.4837,19.5140,-0.802323
dyson,adc2x,aug-cc-pvtz,ph3,MP3_relaxed,1,9.901330,0.9033,10.5960,-0.694670
dyson,adc2x,aug-cc-pvtz,ph3,MP3_relaxed,2,13.048614,0.8917,13.7450,-0.696386
dyson,adc2x,aug-cc-pvtz,ph3,MP3_relaxed,3,18.736013,0.4793,19.5140,-0.777987
dyson,adc2x,aug-cc-pvtz,ph3,CCSD,1,9.857802,0.9033,10.5960,-0.738198
dyson,adc2x,aug-cc-pvtz,ph3,CCSD,2,13.012766,0.8918,13.7450,-0.732234
dyson,adc2x,aug-cc-pvtz,ph3,CCSD,3,18.703334,0.4852,19.5140,-0.810666
dyson,adc2x,aug-cc-pvtz,sih4,HF,1,12.462558,0.8956,12.7930,-0.330442
dyson,adc2x,aug-cc-pvtz,sih4,HF,2,17.734266,0.7435,18.2400,-0.505734
dyson,adc2x,aug-cc-pvtz,sih4,MP2_unrelaxed,1,12.265139,0.8974,12.7930,-0.527861
dyson,adc2x,aug-cc-pvtz,sih4,MP2_unrelaxed,2,17.593978,0.7506,18.2400,-0.646022
dyson,adc2x,aug-cc-pvtz,sih4,MP2_relaxed,1,12.268068,0.8974,12.7930,-0.524932
dyson,adc2x,aug-cc-pvtz,sih4,MP2_relaxed,2,17.611916,0.7498,18.2400,-0.628084
dyson,adc2x,aug-cc-pvtz,sih4,MP3_unrelaxed,1,12.198920,0.8980,12.7930,-0.594080
dyson,adc2x,aug-cc-pvtz,sih4,MP3_unrelaxed,2,17.546926,0.7529,18.2400,-0.693074
dyson,adc2x,aug-cc-pvtz,sih4,MP3_relaxed,1,12.206180,0.8980,12.7930,-0.586820
dyson,adc2x,aug-cc-pvtz,sih4,MP3_relaxed,2,17.575063,0.7517,18.2400,-0.664937
dyson,adc2x,aug-cc-pvtz,sih4,CCSD,1,12.175424,0.8982,12.7930,-0.617576
dyson,adc2x,aug-cc-pvtz,sih4,CCSD,2,17.534704,0.7535,18.2400,-0.705296
dyson,adc2x,aug-cc-pvqz,ar,HF,1,15.395139,0.9216,15.7390,-0.343861
dyson,adc2x,aug-cc-pvqz,ar,HF,2,28.244292,0.6484,29.1820,-0.937708
dyson,adc2x,aug-cc-pvqz,ar,MP2_unrelaxed,1,15.122159,0.9224,15.7390,-0.616841
dyson,adc2x,aug-cc-pvqz,ar,MP2_unrelaxed,2,28.074881,0.6549,29.1820,-1.107119
dyson,adc2x,aug-cc-pvqz,ar,MP2_relaxed,1,15.154472,0.9223,15.7390,-0.584528
dyson,adc2x,aug-cc-pvqz,ar,MP2_relaxed,2,28.105569,0.6537,29.1820,-1.076431
dyson,adc2x,aug-cc-pvqz,ar,CCSD,1,15.099384,0.9224,15.7390,-0.639616
dyson,adc2x,aug-cc-pvqz,ar,CCSD,2,28.045324,0.6560,29.1820,-1.136676
dyson,adc2x,aug-cc-pvqz,beo,HF,1,9.021450,0.8669,10.0180,-0.996550
dyson,adc2x,aug-cc-pvqz,beo,HF,2,9.825026,0.8606,11.1150,-1.289974
dyson,adc2x,aug-cc-pvqz,beo,MP2_unrelaxed,1,9.687995,0.8588,10.0180,-0.330005
dyson,adc2x,aug-cc-pvqz,beo,MP2_unrelaxed,2,10.707631,0.8538,11.1150,-0.407369
dyson,adc2x,aug-cc-pvqz,beo,MP2_relaxed,1,9.424466,0.8617,10.0180,-0.593534
dyson,adc2x,aug-cc-pvqz,beo,MP2_relaxed,2,10.270978,0.8606,11.1150,-0.844022
dyson,adc2x,aug-cc-pvqz,beo,CCSD,1,9.294590,0.8627,10.0180,-0.723410
dyson,adc2x,aug-cc-pvqz,beo,CCSD,2,10.077606,0.8611,11.1150,-1.037394
dyson,adc2x,aug-cc-pvqz,bf,HF,1,10.897878,0.9083,11.1750,-0.277122
dyson,adc2x,aug-cc-pvqz,bf,HF,2,18.002013,0.7412,18.6640,-0.661987
dyson,adc2x,aug-cc-pvqz,bf,HF,3,20.292290,0.7978,20.9700,-0.677710
dyson,adc2x,aug-cc-pvqz,bf,MP2_unrelaxed,1,10.480726,0.9108,11.1750,-0.694274
dyson,adc2x,aug-cc-pvqz,bf,MP2_unrelaxed,2,18.258170,0.7827,18.6640,-0.405830
dyson,adc2x,aug-cc-pvqz,bf,MP2_unrelaxed,3,20.604220,0.7653,20.9700,-0.365780
dyson,adc2x,aug-cc-pvqz,bf,MP2_relaxed,1,10.558148,0.9106,11.1750,-0.616852
dyson,adc2x,aug-cc-pvqz,bf,MP2_relaxed,2,18.119254,0.7585,18.6640,-0.544746
dyson,adc2x,aug-cc-pvqz,bf,MP2_relaxed,3,20.488613,0.7788,20.9700,-0.481387
dyson,adc2x,aug-cc-pvqz,bf,CCSD,1,10.303359,0.9117,11.1750,-0.871641
dyson,adc2x,aug-cc-pvqz,bf,CCSD,2,17.992228,0.7353,18.6640,-0.671772
dyson,adc2x,aug-cc-pvqz,bf,CCSD,3,20.325690,0.7950,20.9700,-0.644310
dyson,adc2x,aug-cc-pvqz,bh3,HF,1,13.048592,0.9167,13.3320,-0.283408
dyson,adc2x,aug-cc-pvqz,bh3,HF,2,17.914091,0.8643,18.3320,-0.417909
dyson,adc2x,aug-cc-pvqz,bh3,MP2_unrelaxed,1,12.793461,0.9181,13.3320,-0.538539
dyson,adc2x,aug-cc-pvqz,bh3,MP2_unrelaxed,2,17.664486,0.8682,18.3320,-0.667514
dyson,adc2x,aug-cc-pvqz,bh3,MP2_relaxed,1,12.819501,0.9180,13.3320,-0.512499
dyson,adc2x,aug-cc-pvqz,bh3,MP2_relaxed,2,17.696486,0.8677,18.3320,-0.635514
dyson,adc2x,aug-cc-pvqz,bh3,CCSD,1,12.728013,0.9184,13.3320,-0.603987
dyson,adc2x,aug-cc-pvqz,bh3,CCSD,2,17.604136,0.8691,18.3320,-0.727864
dyson,adc2x,aug-cc-pvqz,c2,HF,1,12.864445,0.8877,12.4970,0.367445
dyson,adc2x,aug-cc-pvqz,c2,MP2_unrelaxed,1,11.527891,0.8911,12.4970,-0.969109
dyson,adc2x,aug-cc-pvqz,c2,MP2_relaxed,1,11.730165,0.8910,12.4970,-0.766835
dyson,adc2x,aug-cc-pvqz,c2,CCSD,1,11.701371,0.8911,12.4970,-0.795629
dyson,adc2x,aug-cc-pvqz,bn,HF,1,11.332802,0.8616,12.0190,-0.686198
dyson,adc2x,aug-cc-pvqz,bn,HF,2,12.644919,0.7038,13.7070,-1.062081
dyson,adc2x,aug-cc-pvqz,bn,MP2_unrelaxed,1,11.361282,0.8523,12.0190,-0.657718
dyson,adc2x,aug-cc-pvqz,bn,MP2_unrelaxed,2,12.577257,0.7238,13.7070,-1.129743
dyson,adc2x,aug-cc-pvqz,bn,MP2_relaxed,1,11.547326,0.8433,12.0190,-0.471674
dyson,adc2x,aug-cc-pvqz,bn,MP2_relaxed,2,12.613908,0.7096,13.7070,-1.093092
dyson,adc2x,aug-cc-pvqz,bn,CCSD,1,11.144903,0.8551,12.0190,-0.874097
dyson,adc2x,aug-cc-pvqz,bn,CCSD,2,12.063247,0.7997,13.7070,-1.643753
dyson,adc2x,aug-cc-pvqz,ch2o,HF,1,10.078766,0.8775,10.9540,-0.875234
dyson,adc2x,aug-cc-pvqz,ch2o,HF,2,14.038781,0.8699,14.6180,-0.579219
dyson,adc2x,aug-cc-pvqz,ch2o,HF,3,15.161942,0.8611,16.1610,-0.999058
dyson,adc2x,aug-cc-pvqz,ch2o,HF,4,16.592255,0.7609,17.1560,-0.563745
dyson,adc2x,aug-cc-pvqz,ar,MP3_unrelaxed,1,15.092486,0.9225,15.7390,-0.646514
dyson,adc2x,aug-cc-pvqz,ar,MP3_unrelaxed,2,28.047373,0.6559,29.1820,-1.134627
dyson,adc2x,aug-cc-pvqz,ar,MP3_relaxed,1,15.129238,0.9224,15.7390,-0.609762
dyson,adc2x,aug-cc-pvqz,ar,MP3_relaxed,2,28.081477,0.6546,29.1820,-1.100523
dyson,adc2x,aug-cc-pvqz,beo,MP3_unrelaxed,1,8.360317,0.8734,10.0180,-1.657683
dyson,adc2x,aug-cc-pvqz,beo,MP3_unrelaxed,2,9.057677,0.8684,11.1150,-2.057323
dyson,adc2x,aug-cc-pvqz,beo,MP3_relaxed,1,8.714981,0.8693,10.0180,-1.303019
dyson,adc2x,aug-cc-pvqz,beo,MP3_relaxed,2,9.408145,0.8674,11.1150,-1.706855
dyson,adc2x,aug-cc-pvqz,bf,MP3_unrelaxed,1,10.484359,0.9107,11.1750,-0.690641
dyson,adc2x,aug-cc-pvqz,bf,MP3_unrelaxed,2,17.801637,0.6788,18.6640,-0.862363
dyson,adc2x,aug-cc-pvqz,bf,MP3_unrelaxed,3,20.088098,0.8124,20.9700,-0.881902
dyson,adc2x,aug-cc-pvqz,bf,MP3_relaxed,1,10.542649,0.9106,11.1750,-0.632351
dyson,adc2x,aug-cc-pvqz,bf,MP3_relaxed,2,17.828476,0.6835,18.6640,-0.835524
dyson,adc2x,aug-cc-pvqz,bf,MP3_relaxed,3,20.152518,0.8081,20.9700,-0.817482
dyson,adc2x,aug-cc-pvqz,ch2o,MP2_unrelaxed,1,9.985493,0.8810,10.9540,-0.968507
dyson,adc2x,aug-cc-pvqz,ch2o,MP2_unrelaxed,2,13.811052,0.8703,14.6180,-0.806948
dyson,adc2x,aug-cc-pvqz,ch2o,MP2_unrelaxed,3,15.117125,0.8634,16.1610,-1.043875
dyson,adc2x,aug-cc-pvqz,ch2o,MP2_unrelaxed,4,16.149312,0.7882,17.1560,-1.006688
dyson,adc2x,aug-cc-pvqz,bh3,MP3_unrelaxed,1,12.755548,0.9183,13.3320,-0.576452
dyson,adc2x,aug-cc-pvqz,bh3,MP3_unrelaxed,2,17.632325,0.8687,18.3320,-0.699675
dyson,adc2x,aug-cc-pvqz,h2o,HF,1,11.989729,0.9015,12.7370,-0.747271
dyson,adc2x,aug-cc-pvqz,h2o,HF,2,14.203329,0.9035,14.9620,-0.758671
dyson,adc2x,aug-cc-pvqz,h2o,HF,3,18.438718,0.9156,19.0630,-0.624282
dyson,adc2x,aug-cc-pvqz,n2,HF,1,15.027242,0.8714,15.5410,-0.513758
dyson,adc2x,aug-cc-pvqz,n2,HF,2,17.018401,0.9063,16.9810,0.037401
dyson,adc2x,aug-cc-pvqz,n2,HF,3,17.901557,0.7939,18.7420,-0.840443
dyson,adc2x,aug-cc-pvqz,n2,MP2_unrelaxed,1,14.213164,0.8785,15.5410,-1.327836
dyson,adc2x,aug-cc-pvqz,n2,MP2_unrelaxed,2,16.224686,0.9083,16.9810,-0.756314
dyson,adc2x,aug-cc-pvqz,n2,MP2_unrelaxed,3,17.256397,0.8088,18.7420,-1.485603
dyson,adc2x,aug-cc-pvqz,h2o,MP2_unrelaxed,1,11.842663,0.9025,12.7370,-0.894337
dyson,adc2x,aug-cc-pvqz,h2o,MP2_unrelaxed,2,14.092641,0.9042,14.9620,-0.869359
dyson,adc2x,aug-cc-pvqz,h2o,MP2_unrelaxed,3,18.346458,0.9158,19.0630,-0.716542
dyson,adc2x,aug-cc-pvqz,n2,MP2_relaxed,1,14.347333,0.8778,15.5410,-1.193667
dyson,adc2x,aug-cc-pvqz,n2,MP2_relaxed,2,16.430452,0.9076,16.9810,-0.550548
dyson,adc2x,aug-cc-pvqz,n2,MP2_relaxed,3,17.397823,0.8063,18.7420,-1.344177
dyson,adc2x,aug-cc-pvqz,h2o,MP2_relaxed,1,11.872471,0.9027,12.7370,-0.864529
dyson,adc2x,aug-cc-pvqz,h2o,MP2_relaxed,2,14.148266,0.9040,14.9620,-0.813734
dyson,adc2x,aug-cc-pvqz,h2o,MP2_relaxed,3,18.438583,0.9152,19.0630,-0.624417
dyson,adc2x,aug-cc-pvqz,bh3,MP3_relaxed,1,12.782995,0.9182,13.3320,-0.549005
dyson,adc2x,aug-cc-pvqz,bh3,MP3_relaxed,2,17.667927,0.8682,18.3320,-0.664073
dyson,adc2x,aug-cc-pvqz,ch2o,MP2_relaxed,1,9.925155,0.8810,10.9540,-1.028845
dyson,adc2x,aug-cc-pvqz,ch2o,MP2_relaxed,2,13.874039,0.8704,14.6180,-0.743961
dyson,adc2x,aug-cc-pvqz,ch2o,MP2_relaxed,3,15.083445,0.8631,16.1610,-1.077555
dyson,adc2x,aug-cc-pvqz,ch2o,MP2_relaxed,4,16.284986,0.7820,17.1560,-0.871014
dyson,adc2x,aug-cc-pvqz,h2o,MP3_unrelaxed,1,11.818769,0.9026,12.7370,-0.918231
dyson,adc2x,aug-cc-pvqz,h2o,MP3_unrelaxed,2,14.062444,0.9042,14.9620,-0.899556
dyson,adc2x,aug-cc-pvqz,h2o,MP3_unrelaxed,3,18.310755,0.9158,19.0630,-0.752245
dyson,adc2x,aug-cc-pvqz,n2,MP3_unrelaxed,1,14.550356,0.8757,15.5410,-0.990644
dyson,adc2x,aug-cc-pvqz,n2,MP3_unrelaxed,2,16.583886,0.9073,16.9810,-0.397114
dyson,adc2x,aug-cc-pvqz,n2,MP3_unrelaxed,3,17.522951,0.8031,18.7420,-1.219049
dyson,adc2x,aug-cc-pvqz,h2o,MP3_relaxed,1,11.831067,0.9028,12.7370,-0.905933
dyson,adc2x,aug-cc-pvqz,h2o,MP3_relaxed,2,14.102106,0.9041,14.9620,-0.859894
dyson,adc2x,aug-cc-pvqz,h2o,MP3_relaxed,3,18.387506,0.9153,19.0630,-0.675494
dyson,adc2x,aug-cc-pvqz,bn,MP3_unrelaxed,1,10.359111,0.8732,12.0190,-1.659889
dyson,adc2x,aug-cc-pvqz,bn,MP3_unrelaxed,2,11.682639,0.8276,13.7070,-2.024361
dyson,adc2x,aug-cc-pvqz,n2,MP3_relaxed,1,14.605284,0.8756,15.5410,-0.935716
dyson,adc2x,aug-cc-pvqz,n2,MP3_relaxed,2,16.700267,0.9068,16.9810,-0.280733
dyson,adc2x,aug-cc-pvqz,n2,MP3_relaxed,3,17.597032,0.8018,18.7420,-1.144968
dyson,adc2x,aug-cc-pvqz,bn,MP3_relaxed,1,11.348044,0.8487,12.0190,-0.670956
dyson,adc2x,aug-cc-pvqz,bn,MP3_relaxed,2,12.778572,0.6319,13.7070,-0.928428
dyson,adc2x,aug-cc-pvqz,c2,MP3_unrelaxed,1,12.336182,0.8894,12.4970,-0.160818
dyson,adc2x,aug-cc-pvqz,n2,CCSD,1,14.374226,0.8772,15.5410,-1.166774
dyson,adc2x,aug-cc-pvqz,n2,CCSD,2,16.427816,0.9077,16.9810,-0.553184
dyson,adc2x,aug-cc-pvqz,n2,CCSD,3,17.377508,0.8064,18.7420,-1.364492
dyson,adc2x,aug-cc-pvqz,h2o,CCSD,1,11.840706,0.9026,12.7370,-0.896294
dyson,adc2x,aug-cc-pvqz,h2o,CCSD,2,14.090285,0.9042,14.9620,-0.871715
dyson,adc2x,aug-cc-pvqz,h2o,CCSD,3,18.341774,0.9157,19.0630,-0.721226
dyson,adc2x,aug-cc-pvqz,ne,HF,1,20.726648,0.9305,21.5330,-0.806352
dyson,adc2x,aug-cc-pvqz,ne,HF,2,47.411481,0.8990,48.3400,-0.928519
dyson,adc2x,aug-cc-pvqz,ne,MP2_unrelaxed,1,21.004616,0.9299,21.5330,-0.528384
dyson,adc2x,aug-cc-pvqz,ne,MP2_unrelaxed,2,47.728003,0.8976,48.3400,-0.611997
dyson,adc2x,aug-cc-pvqz,ne,MP2_relaxed,1,20.942483,0.9300,21.5330,-0.590517
dyson,adc2x,aug-cc-pvqz,ne,MP2_relaxed,2,47.665347,0.8979,48.3400,-0.674653
dyson,adc2x,aug-cc-pvqz,ne,MP3_unrelaxed,1,20.738445,0.9304,21.5330,-0.794555
dyson,adc2x,aug-cc-pvqz,ne,MP3_unrelaxed,2,47.443649,0.8989,48.3400,-0.896351
dyson,adc2x,aug-cc-pvqz,c2,MP3_relaxed,1,12.393886,0.8895,12.4970,-0.103114
dyson,adc2x,aug-cc-pvqz,ne,MP3_relaxed,1,20.748504,0.9304,21.5330,-0.784496
dyson,adc2x,aug-cc-pvqz,ne,MP3_relaxed,2,47.453450,0.8988,48.3400,-0.886550
dyson,adc2x,aug-cc-pvqz,h2s,HF,1,10.103640,0.9063,10.4560,-0.352360
dyson,adc2x,aug-cc-pvqz,h2s,HF,2,13.036194,0.8949,13.4600,-0.423806
dyson,adc2x,aug-cc-pvqz,h2s,HF,3,15.268792,0.8918,15.6720,-0.403208
dyson,adc2x,aug-cc-pvqz,ne,CCSD,1,20.890463,0.9301,21.5330,-0.642537
dyson,adc2x,aug-cc-pvqz,ne,CCSD,2,47.594784,0.8982,48.3400,-0.745216
dyson,adc2x,aug-cc-pvqz,h2s,MP2_unrelaxed,1,9.771308,0.9080,10.4560,-0.684692
dyson,adc2x,aug-cc-pvqz,h2s,MP2_unrelaxed,2,12.710726,0.8971,13.4600,-0.749274
dyson,adc2x,aug-cc-pvqz,h2s,MP2_unrelaxed,3,14.953218,0.8947,15.6720,-0.718782
dyson,adc2x,aug-cc-pvqz,nh3,HF,1,10.385420,0.8993,10.9450,-0.559580
dyson,adc2x,aug-cc-pvqz,nh3,HF,2,16.102758,0.9086,16.6390,-0.536242
dyson,adc2x,aug-cc-pvqz,nh3,HF,3,26.592681,0.5040,26.8330,-0.240319
dyson,adc2x,aug-cc-pvqz,h2s,MP2_relaxed,1,9.801934,0.9080,10.4560,-0.654066
dyson,adc2x,aug-cc-pvqz,h2s,MP2_relaxed,2,12.745783,0.8971,13.4600,-0.714217
dyson,adc2x,aug-cc-pvqz,h2s,MP2_relaxed,3,14.989343,0.8945,15.6720,-0.682657
dyson,adc2x,aug-cc-pvqz,nh3,MP2_unrelaxed,1,9.997383,0.9019,10.9450,-0.947617
dyson,adc2x,aug-cc-pvqz,nh3,MP2_unrelaxed,2,15.787224,0.9101,16.6390,-0.851776
dyson,adc2x,aug-cc-pvqz,nh3,MP2_unrelaxed,3,26.421384,0.3500,26.8330,-0.411616
dyson,adc2x,aug-cc-pvqz,nh3,MP2_relaxed,1,10.107568,0.9016,10.9450,-0.837432
dyson,adc2x,aug-cc-pvqz,nh3,MP2_relaxed,2,15.927990,0.9093,16.6390,-0.711010
dyson,adc2x,aug-cc-pvqz,nh3,MP2_relaxed,3,26.490029,0.4356,26.8330,-0.342971
dyson,adc2x,aug-cc-pvqz,h2s,MP3_unrelaxed,1,9.744523,0.9082,10.4560,-0.711477
dyson,adc2x,aug-cc-pvqz,h2s,MP3_unrelaxed,2,12.678327,0.8973,13.4600,-0.781673
dyson,adc2x,aug-cc-pvqz,h2s,MP3_unrelaxed,3,14.921550,0.8950,15.6720,-0.750450
dyson,adc2x,aug-cc-pvqz,nh3,MP3_unrelaxed,1,10.154161,0.9009,10.9450,-0.790839
dyson,adc2x,aug-cc-pvqz,nh3,MP3_unrelaxed,2,15.912644,0.9094,16.6390,-0.726356
dyson,adc2x,aug-cc-pvqz,nh3,MP3_unrelaxed,3,26.488651,0.4340,26.8330,-0.344349
dyson,adc2x,aug-cc-pvqz,ch2o,MP3_unrelaxed,1,9.778295,0.8805,10.9540,-1.175705
dyson,adc2x,aug-cc-pvqz,ch2o,MP3_unrelaxed,2,13.705956,0.8731,14.6180,-0.912044
dyson,adc2x,aug-cc-pvqz,ch2o,MP3_unrelaxed,3,14.869195,0.8640,16.1610,-1.291805
dyson,adc2x,aug-cc-pvqz,ch2o,MP3_unrelaxed,4,16.303660,0.7840,17.1560,-0.852340
dyson,adc2x,aug-cc-pvqz,h2s,MP3_relaxed,1,9.773517,0.9082,10.4560,-0.682483
dyson,adc2x,aug-cc-pvqz,h2s,MP3_relaxed,2,12.712682,0.8974,13.4600,-0.747318
dyson,adc2x,aug-cc-pvqz,h2s,MP3_relaxed,3,14.957875,0.8947,15.6720,-0.714125
dyson,adc2x,aug-cc-pvqz,nh3,MP3_relaxed,1,10.180980,0.9012,10.9450,-0.764020
dyson,adc2x,aug-cc-pvqz,nh3,MP3_relaxed,2,15.985139,0.9089,16.6390,-0.653861
dyson,adc2x,aug-cc-pvqz,nh3,MP3_relaxed,3,26.526478,0.4664,26.8330,-0.306522
dyson,adc2x,aug-cc-pvqz,h2s,CCSD,1,9.741780,0.9082,10.4560,-0.714220
dyson,adc2x,aug-cc-pvqz,h2s,CCSD,2,12.664842,0.8975,13.4600,-0.795158
dyson,adc2x,aug-cc-pvqz,h2s,CCSD,3,14.905861,0.8951,15.6720,-0.766139
dyson,adc2x,aug-cc-pvqz,hcl,HF,1,12.390016,0.9107,12.7700,-0.379984
dyson,adc2x,aug-cc-pvqz,hcl,HF,2,16.333500,0.9052,16.7280,-0.394500
dyson,adc2x,aug-cc-pvqz,hcl,MP2_unrelaxed,1,12.096686,0.9119,12.7700,-0.673314
dyson,adc2x,aug-cc-pvqz,hcl,MP2_unrelaxed,2,16.030783,0.9068,16.7280,-0.697217
dyson,adc2x,aug-cc-pvqz,hcl,MP2_relaxed,1,12.125788,0.9118,12.7700,-0.644212
dyson,adc2x,aug-cc-pvqz,hcl,MP2_relaxed,2,16.064459,0.9066,16.7280,-0.663541
dyson,adc2x,aug-cc-pvqz,hcl,MP3_unrelaxed,1,12.065230,0.9120,12.7700,-0.704770
dyson,adc2x,aug-cc-pvqz,hcl,MP3_unrelaxed,2,15.997631,0.9069,16.7280,-0.730369
dyson,adc2x,aug-cc-pvqz,hcl,MP3_relaxed,1,12.096692,0.9120,12.7700,-0.673308
dyson,adc2x,aug-cc-pvqz,hcl,MP3_relaxed,2,16.034136,0.9068,16.7280,-0.693864
dyson,adc2x,aug-cc-pvqz,hcl,CCSD,1,12.070863,0.9120,12.7700,-0.699137
dyson,adc2x,aug-cc-pvqz,hcl,CCSD,2,15.992827,0.9070,16.7280,-0.735173
dyson,adc2x,aug-cc-pvqz,hf,HF,1,15.329399,0.9108,16.2140,-0.884601
dyson,adc2x,aug-cc-pvqz,hf,HF,2,19.354912,0.9198,20.1020,-0.747088
dyson,adc2x,aug-cc-pvqz,hf,MP2_unrelaxed,1,15.500523,0.9103,16.2140,-0.713477
dyson,adc2x,aug-cc-pvqz,hf,MP2_unrelaxed,2,19.510723,0.9192,20.1020,-0.591277
dyson,adc2x,aug-cc-pvqz,hf,MP2_relaxed,1,15.436120,0.9107,16.2140,-0.777880
dyson,adc2x,aug-cc-pvqz,hf,MP2_relaxed,2,19.498029,0.9191,20.1020,-0.603971
dyson,adc2x,aug-cc-pvqz,hf,MP3_unrelaxed,1,15.227449,0.9112,16.2140,-0.986551
dyson,adc2x,aug-cc-pvqz,hf,MP3_unrelaxed,2,19.261291,0.9200,20.1020,-0.840709
dyson,adc2x,aug-cc-pvqz,hf,MP3_relaxed,1,15.245167,0.9113,16.2140,-0.968833
dyson,adc2x,aug-cc-pvqz,hf,MP3_relaxed,2,19.317356,0.9197,20.1020,-0.784644
dyson,adc2x,aug-cc-pvqz,nh3,CCSD,1,10.072190,0.9015,10.9450,-0.872810
dyson,adc2x,aug-cc-pvqz,nh3,CCSD,2,15.848456,0.9097,16.6390,-0.790544
dyson,adc2x,aug-cc-pvqz,nh3,CCSD,3,26.447933,0.3880,26.8330,-0.385067
dyson,adc2x,aug-cc-pvqz,hf,CCSD,1,15.390344,0.9107,16.2140,-0.823656
dyson,adc2x,aug-cc-pvqz,hf,CCSD,2,19.411282,0.9195,20.1020,-0.690718
dyson,adc2x,aug-cc-pvqz,ch2o,MP3_relaxed,1,9.853239,0.8804,10.9540,-1.100761
dyson,adc2x,aug-cc-pvqz,ch2o,MP3_relaxed,2,13.828019,0.8725,14.6180,-0.789981
dyson,adc2x,aug-cc-pvqz,ch2o,MP3_relaxed,3,14.982904,0.8631,16.1610,-1.178096
dyson,adc2x,aug-cc-pvqz,ch2o,MP3_relaxed,4,16.364027,0.7791,17.1560,-0.791973
dyson,adc2x,aug-cc-pvqz,ph3,HF,1,10.271599,0.9002,10.6280,-0.356401
dyson,adc2x,aug-cc-pvqz,ph3,HF,2,13.377695,0.8876,13.7840,-0.406305
dyson,adc2x,aug-cc-pvqz,ph3,HF,3,18.852432,0.4510,19.5370,-0.684568
dyson,adc2x,aug-cc-pvqz,licl,HF,1,9.605849,0.8984,10.0070,-0.401151
dyson,adc2x,aug-cc-pvqz,licl,HF,2,10.272355,0.8968,10.6960,-0.423645
dyson,adc2x,aug-cc-pvqz,licl,MP2_unrelaxed,1,9.388885,0.8996,10.0070,-0.618115
dyson,adc2x,aug-cc-pvqz,licl,MP2_unrelaxed,2,10.051738,0.8981,10.6960,-0.644262
dyson,adc2x,aug-cc-pvqz,licl,MP2_relaxed,1,9.425510,0.8995,10.0070,-0.581490
dyson,adc2x,aug-cc-pvqz,licl,MP2_relaxed,2,10.088440,0.8979,10.6960,-0.607560
dyson,adc2x,aug-cc-pvqz,ph3,MP2_unrelaxed,1,9.940576,0.9024,10.6280,-0.687424
dyson,adc2x,aug-cc-pvqz,ph3,MP2_unrelaxed,2,13.076880,0.8904,13.7840,-0.707120
dyson,adc2x,aug-cc-pvqz,ph3,MP2_unrelaxed,3,18.705751,0.4785,19.5370,-0.831249
dyson,adc2x,aug-cc-pvqz,ph3,MP2_relaxed,1,9.968606,0.9025,10.6280,-0.659394
dyson,adc2x,aug-cc-pvqz,ph3,MP2_relaxed,2,13.099552,0.8904,13.7840,-0.684448
dyson,adc2x,aug-cc-pvqz,ph3,MP2_relaxed,3,18.732104,0.4737,19.5370,-0.804896
dyson,adc2x,aug-cc-pvqz,licl,MP3_unrelaxed,1,9.341168,0.8999,10.0070,-0.665832
dyson,adc2x,aug-cc-pvqz,licl,MP3_unrelaxed,2,10.003131,0.8983,10.6960,-0.692869
dyson,adc2x,aug-cc-pvqz,licl,MP3_relaxed,1,9.387218,0.8997,10.0070,-0.619782
dyson,adc2x,aug-cc-pvqz,licl,MP3_relaxed,2,10.049166,0.8981,10.6960,-0.646834
dyson,adc2x,aug-cc-pvqz,licl,CCSD,1,9.362378,0.8998,10.0070,-0.644622
dyson,adc2x,aug-cc-pvqz,licl,CCSD,2,10.023004,0.8982,10.6960,-0.672996
dyson,adc2x,aug-cc-pvqz,lif,HF,1,10.622120,0.9008,11.5380,-0.915880
dyson,adc2x,aug-cc-pvqz,lif,HF,2,11.026458,0.8992,12.0180,-0.991542
dyson,adc2x,aug-cc-pvqz,lif,MP2_unrelaxed,1,11.154624,0.8985,11.5380,-0.383376
dyson,adc2x,aug-cc-pvqz,lif,MP2_unrelaxed,2,11.613646,0.8966,12.0180,-0.404354
dyson,adc2x,aug-cc-pvqz,lif,MP2_relaxed,1,11.000747,0.8994,11.5380,-0.537253
dyson,adc2x,aug-cc-pvqz,lif,MP2_relaxed,2,11.468647,0.8974,12.0180,-0.549353
dyson,adc2x,aug-cc-pvqz,lif,MP3_unrelaxed,1,10.474437,0.9016,11.5380,-1.063563
dyson,adc2x,aug-cc-pvqz,lif,MP3_unrelaxed,2,10.900747,0.8998,12.0180,-1.117253
dyson,adc2x,aug-cc-pvqz,ph3,MP3_unrelaxed,1,9.892924,0.9027,10.6280,-0.735076
dyson,adc2x,aug-cc-pvqz,ph3,MP3_unrelaxed,2,13.032674,0.8909,13.7840,-0.751326
dyson,adc2x,aug-cc-pvqz,ph3,MP3_unrelaxed,3,18.687462,0.4817,19.5370,-0.849538
dyson,adc2x,aug-cc-pvqz,lif,MP3_relaxed,1,10.563320,0.9013,11.5380,-0.974680
dyson,adc2x,aug-cc-pvqz,lif,MP3_relaxed,2,11.007747,0.8994,12.0180,-1.010253
dyson,adc2x,aug-cc-pvqz,lif,CCSD,1,10.882934,0.8998,11.5380,-0.655066
dyson,adc2x,aug-cc-pvqz,lif,CCSD,2,11.336321,0.8979,12.0180,-0.681679
dyson,adc2x,aug-cc-pvqz,ph3,MP3_relaxed,1,9.922108,0.9029,10.6280,-0.705892
dyson,adc2x,aug-cc-pvqz,ph3,MP3_relaxed,2,13.055594,0.8909,13.7840,-0.728406
dyson,adc2x,aug-cc-pvqz,ph3,MP3_relaxed,3,18.716778,0.4764,19.5370,-0.820222
dyson,adc2x,aug-cc-pvqz,ch2o,CCSD,1,9.908172,0.8809,10.9540,-1.045828
dyson,adc2x,aug-cc-pvqz,ch2o,CCSD,2,13.768590,0.8717,14.6180,-0.849410
dyson,adc2x,aug-cc-pvqz,ch2o,CCSD,3,15.038750,0.8634,16.1610,-1.122250
dyson,adc2x,aug-cc-pvqz,ch2o,CCSD,4,16.199033,0.7872,17.1560,-0.956967
dyson,adc2x,aug-cc-pvqz,ch4,HF,1,13.994097,0.9097,14.4070,-0.412903
dyson,adc2x,aug-cc-pvqz,ch4,HF,2,22.499022,0.7937,23.1480,-0.648978
dyson,adc2x,aug-cc-pvqz,ch4,MP2_unrelaxed,1,13.589235,0.9118,14.4070,-0.817765
dyson,adc2x,aug-cc-pvqz,ch4,MP2_unrelaxed,2,22.112892,0.8026,23.1480,-1.035108
dyson,adc2x,aug-cc-pvqz,ch4,MP2_relaxed,1,13.699154,0.9113,14.4070,-0.707846
dyson,adc2x,aug-cc-pvqz,ch4,MP2_relaxed,2,22.228740,0.8000,23.1480,-0.919260
dyson,adc2x,aug-cc-pvqz,ph3,CCSD,1,9.869301,0.9029,10.6280,-0.758699
dyson,adc2x,aug-cc-pvqz,ph3,CCSD,2,13.010797,0.8911,13.7840,-0.773203
dyson,adc2x,aug-cc-pvqz,ph3,CCSD,3,18.677920,0.4834,19.5370,-0.859080
dyson,adc2x,aug-cc-pvqz,sih4,HF,1,12.495136,0.8950,12.8180,-0.322864
dyson,adc2x,aug-cc-pvqz,sih4,HF,2,17.755241,0.7417,18.2580,-0.502759
dyson,adc2x,aug-cc-pvqz,ch4,MP3_unrelaxed,1,13.697687,0.9112,14.4070,-0.709313
dyson,adc2x,aug-cc-pvqz,ch4,MP3_unrelaxed,2,22.230608,0.8000,23.1480,-0.917392
dyson,adc2x,aug-cc-pvqz,sih4,MP2_unrelaxed,1,12.262167,0.8971,12.8180,-0.555833
dyson,adc2x,aug-cc-pvqz,sih4,MP2_unrelaxed,2,17.579924,0.7505,18.2580,-0.678076
dyson,adc2x,aug-cc-pvqz,ch4,MP3_relaxed,1,13.759579,0.9109,14.4070,-0.647421
dyson,adc2x,aug-cc-pvqz,ch4,MP3_relaxed,2,22.298325,0.7985,23.1480,-0.849675
dyson,adc2x,aug-cc-pvqz,sih4,MP2_relaxed,1,12.270014,0.8971,12.8180,-0.547986
dyson,adc2x,aug-cc-pvqz,sih4,MP2_relaxed,2,17.603489,0.7495,18.2580,-0.654511
dyson,adc2x,aug-cc-pvqz,cs,HF,1,10.836858,0.7842,11.3550,-0.518142
dyson,adc2x,aug-cc-pvqz,cs,HF,2,12.739793,0.8891,12.9360,-0.196207
dyson,adc2x,aug-cc-pvqz,cs,HF,3,17.197759,0.5632,17.9580,-0.760241
dyson,adc2x,aug-cc-pvqz,cs,MP2_unrelaxed,1,9.747340,0.8117,11.3550,-1.607660
dyson,adc2x,aug-cc-pvqz,cs,MP2_unrelaxed,2,12.289334,0.8911,12.9360,-0.646666
dyson,adc2x,aug-cc-pvqz,cs,MP2_unrelaxed,3,17.023161,0.5414,17.9580,-0.934839
dyson,adc2x,aug-cc-pvqz,cs,MP2_relaxed,1,10.017842,0.8090,11.3550,-1.337158
dyson,adc2x,aug-cc-pvqz,cs,MP2_relaxed,2,12.376351,0.8907,12.9360,-0.559649
dyson,adc2x,aug-cc-pvqz,cs,MP2_relaxed,3,17.016477,0.5321,17.9580,-0.941523
dyson,adc2x,aug-cc-pvqz,cs,MP3_unrelaxed,1,10.532338,0.7980,11.3550,-0.822662
dyson,adc2x,aug-cc-pvqz,cs,MP3_unrelaxed,2,12.333726,0.8912,12.9360,-0.602274
dyson,adc2x,aug-cc-pvqz,cs,MP3_unrelaxed,3,16.897499,0.4894,17.9580,-1.060501
dyson,adc2x,aug-cc-pvqz,cs,MP3_relaxed,1,10.418283,0.8019,11.3550,-0.936717
dyson,adc2x,aug-cc-pvqz,cs,MP3_relaxed,2,12.426108,0.8906,12.9360,-0.509892
dyson,adc2x,aug-cc-pvqz,cs,MP3_relaxed,3,16.964293,0.5097,17.9580,-0.993707
dyson,adc2x,aug-cc-pvqz,cs,CCSD,1,10.020625,0.8078,11.3550,-1.334375
dyson,adc2x,aug-cc-pvqz,cs,CCSD,2,12.307826,0.8912,12.9360,-0.628174
dyson,adc2x,aug-cc-pvqz,cs,CCSD,3,16.952027,0.5172,17.9580,-1.005973
dyson,adc2x,aug-cc-pvqz,f2,HF,1,14.372624,0.8535,15.8080,-1.435376
dyson,adc2x,aug-cc-pvqz,f2,HF,2,17.219173,0.7845,18.9430,-1.723827
dyson,adc2x,aug-cc-pvqz,f2,HF,3,20.616442,0.7622,21.1490,-0.532558
dyson,adc2x,aug-cc-pvqz,f2,MP2_unrelaxed,1,14.190094,0.8553,15.8080,-1.617906
dyson,adc2x,aug-cc-pvqz,f2,MP2_unrelaxed,2,17.106841,0.7880,18.9430,-1.836159
dyson,adc2x,aug-cc-pvqz,f2,MP2_unrelaxed,3,20.452223,0.4716,21.1490,-0.696777
dyson,adc2x,aug-cc-pvqz,f2,MP2_relaxed,1,14.279594,0.8546,15.8080,-1.528406
dyson,adc2x,aug-cc-pvqz,f2,MP2_relaxed,2,17.189184,0.7864,18.9430,-1.753816
dyson,adc2x,aug-cc-pvqz,f2,MP2_relaxed,3,20.531812,0.6697,21.1490,-0.617188
dyson,adc2x,aug-cc-pvqz,f2,MP3_unrelaxed,1,14.181971,0.8553,15.8080,-1.626029
dyson,adc2x,aug-cc-pvqz,f2,MP3_unrelaxed,2,17.082257,0.7884,18.9430,-1.860743
dyson,adc2x,aug-cc-pvqz,f2,MP3_unrelaxed,3,20.182210,0.5237,21.1490,-0.966790
dyson,adc2x,aug-cc-pvqz,f2,MP3_relaxed,1,14.258439,0.8548,15.8080,-1.549561
dyson,adc2x,aug-cc-pvqz,f2,MP3_relaxed,2,17.151068,0.7871,18.9430,-1.791932
dyson,adc2x,aug-cc-pvqz,f2,MP3_relaxed,3,20.479222,0.5582,21.1490,-0.669778
dyson,adc2x,aug-cc-pvqz,ch4,CCSD,1,13.628387,0.9115,14.4070,-0.778613
dyson,adc2x,aug-cc-pvqz,ch4,CCSD,2,22.154901,0.8017,23.1480,-0.993099
dyson,adc2x,aug-cc-pvqz,f2,CCSD,1,14.195776,0.8553,15.8080,-1.612224
dyson,adc2x,aug-cc-pvqz,f2,CCSD,2,17.101417,0.7881,18.9430,-1.841583
dyson,adc2x,aug-cc-pvqz,f2,CCSD,3,20.193721,0.4874,21.1490,-0.955279
dyson,adc2x,aug-cc-pvqz,co,HF,1,13.755251,0.8700,13.9750,-0.219749
dyson,adc2x,aug-cc-pvqz,co,HF,2,16.523769,0.8818,17.0200,-0.496231
dyson,adc2x,aug-cc-pvqz,co,HF,3,18.650912,0.8092,19.6990,-1.048088
dyson,adc2x,aug-cc-pvqz,co,MP2_unrelaxed,1,12.889723,0.8783,13.9750,-1.085277
dyson,adc2x,aug-cc-pvqz,co,MP2_unrelaxed,2,16.395681,0.8817,17.0200,-0.624319
dyson,adc2x,aug-cc-pvqz,co,MP2_unrelaxed,3,18.822031,0.8104,19.6990,-0.876969
dyson,adc2x,aug-cc-pvqz,co,MP2_relaxed,1,13.088070,0.8772,13.9750,-0.886930
dyson,adc2x,aug-cc-pvqz,co,MP2_relaxed,2,16.351718,0.8825,17.0200,-0.668282
dyson,adc2x,aug-cc-pvqz,co,MP2_relaxed,3,18.692688,0.8122,19.6990,-1.006312
dyson,adc2x,aug-cc-pvqz,co,MP3_unrelaxed,1,13.323084,0.8756,13.9750,-0.651916
dyson,adc2x,aug-cc-pvqz,co,MP3_unrelaxed,2,16.081429,0.8849,17.0200,-0.938571
dyson,adc2x,aug-cc-pvqz,co,MP3_unrelaxed,3,18.256785,0.8198,19.6990,-1.442215
dyson,adc2x,aug-cc-pvqz,co,MP3_relaxed,1,13.361954,0.8752,13.9750,-0.613046
dyson,adc2x,aug-cc-pvqz,co,MP3_relaxed,2,16.229510,0.8839,17.0200,-0.790490
dyson,adc2x,aug-cc-pvqz,co,MP3_relaxed,3,18.426238,0.8163,19.6990,-1.272762
dyson,adc2x,aug-cc-pvqz,co,CCSD,1,13.038707,0.8774,13.9750,-0.936293
dyson,adc2x,aug-cc-pvqz,co,CCSD,2,16.269542,0.8830,17.0200,-0.750458
dyson,adc2x,aug-cc-pvqz,co,CCSD,3,18.576543,0.8157,19.6990,-1.122457
dyson,adc2x,aug-cc-pvqz,co2,HF,1,13.289906,0.8744,13.8230,-0.533094
dyson,adc2x,aug-cc-pvqz,co2,HF,2,17.155971,0.8067,17.6180,-0.462029
dyson,adc2x,aug-cc-pvqz,co2,MP2_unrelaxed,1,12.893451,0.8759,13.8230,-0.929549
dyson,adc2x,aug-cc-pvqz,co2,MP2_unrelaxed,2,16.625305,0.8183,17.6180,-0.992695
dyson,adc2x,aug-cc-pvqz,co2,MP2_relaxed,1,12.893412,0.8760,13.8230,-0.929588
dyson,adc2x,aug-cc-pvqz,co2,MP2_relaxed,2,16.778525,0.8163,17.6180,-0.839475
dyson,adc2x,aug-cc-pvqz,co2,MP3_unrelaxed,1,12.878403,0.8764,13.8230,-0.944597
dyson,adc2x,aug-cc-pvqz,co2,MP3_unrelaxed,2,16.861378,0.8149,17.6180,-0.756622
dyson,adc2x,aug-cc-pvqz,co2,MP3_relaxed,1,12.936114,0.8761,13.8230,-0.886886
dyson,adc2x,aug-cc-pvqz,co2,MP3_relaxed,2,16.961108,0.8131,17.6180,-0.656892
dyson,adc2x,aug-cc-pvqz,co2,CCSD,1,12.907955,0.8760,13.8230,-0.915045
dyson,adc2x,aug-cc-pvqz,co2,CCSD,2,16.757368,0.8164,17.6180,-0.860632
dyson,adc2x,aug-cc-pvqz,sih4,MP3_unrelaxed,1,12.200629,0.8977,12.8180,-0.617371
dyson,adc2x,aug-cc-pvqz,sih4,MP3_unrelaxed,2,17.537758,0.7526,18.2580,-0.720242
dyson,adc2x,aug-cc-pvqz,sih4,MP3_relaxed,1,12.212227,0.8977,12.8180,-0.605773
dyson,adc2x,aug-cc-pvqz,sih4,MP3_relaxed,2,17.570944,0.7512,18.2580,-0.687056
dyson,adc2x,aug-cc-pvqz,sih4,CCSD,1,12.176165,0.8979,12.8180,-0.641835
dyson,adc2x,aug-cc-pvqz,sih4,CCSD,2,17.524905,0.7533,18.2580,-0.733095
nondyson,adc3,aug-cc-pvdz,ar,nondyson,1,15.630232,,15.5290,0.101232
nondyson,adc3,aug-cc-pvdz,ar,nondyson,2,29.905917,,29.4490,0.456917
nondyson,adc3,aug-cc-pvdz,beo,nondyson,1,11.002520,,9.9620,1.040520
nondyson,adc3,aug-cc-pvdz,beo,nondyson,2,12.802676,,11.1030,1.699676
nondyson,adc3,aug-cc-pvdz,bf,nondyson,1,10.854601,,11.0540,-0.199399
nondyson,adc3,aug-cc-pvdz,bf,nondyson,2,19.399492,,18.5810,0.818492
nondyson,adc3,aug-cc-pvdz,bf,nondyson,3,21.717572,0.3953,20.9130,0.804572
nondyson,adc3,aug-cc-pvdz,bh3,nondyson,1,13.132334,,13.1940,-0.061666
nondyson,adc3,aug-cc-pvdz,bh3,nondyson,2,18.170055,,18.2380,-0.067945
nondyson,adc3,aug-cc-pvdz,c2,nondyson,1,11.662857,,12.3230,-0.660143
nondyson,adc3,aug-cc-pvdz,bn,nondyson,1,12.141815,,11.8750,0.266815
nondyson,adc3,aug-cc-pvdz,bn,nondyson,2,13.678935,,13.6600,0.018935
nondyson,adc3,aug-cc-pvdz,ch2o,nondyson,1,11.135738,,10.7390,0.396738
nondyson,adc3,aug-cc-pvdz,ch2o,nondyson,2,14.553664,,14.5020,0.051664
nondyson,adc3,aug-cc-pvdz,ch2o,nondyson,3,16.641564,0.8963,16.0320,0.609564
nondyson,adc3,aug-cc-pvdz,ch2o,nondyson,4,17.160066,0.6794,17.0020,0.158066
nondyson,adc3,aug-cc-pvdz,ch4,nondyson,1,14.276509,,14.2850,-0.008491
nondyson,adc3,aug-cc-pvdz,ch4,nondyson,2,23.189238,,23.0560,0.133238
nondyson,adc3,aug-cc-pvdz,co,nondyson,1,13.583968,,13.7520,-0.168032
nondyson,adc3,aug-cc-pvdz,co,nondyson,2,17.100022,,16.8450,0.255022
nondyson,adc3,aug-cc-pvdz,co,nondyson,3,20.439236,0.7493,19.5500,0.889236
nondyson,adc3,aug-cc-pvdz,co2,nondyson,1,13.787516,,13.5670,0.220516
nondyson,adc3,aug-cc-pvdz,co2,nondyson,2,17.769264,,17.3910,0.378264
nondyson,adc3,aug-cc-pvdz,co2,nondyson,3,18.638653,0.8987,17.8890,0.749653
nondyson,adc3,aug-cc-pvdz,co2,nondyson,4,20.032558,0.8773,19.1370,0.895558
nondyson,adc3,aug-cc-pvdz,cs,nondyson,1,11.004183,,11.1510,-0.146817
nondyson,adc3,aug-cc-pvdz,cs,nondyson,2,12.603444,,12.7680,-0.164556
nondyson,adc3,aug-cc-pvdz,cs,nondyson,3,17.979086,0.6965,17.8440,0.135086
nondyson,adc3,aug-cc-pvdz,f2,nondyson,1,16.032443,,15.6280,0.404443
nondyson,adc3,aug-cc-pvdz,f2,nondyson,2,19.003251,,18.8070,0.196251
nondyson,adc3,aug-cc-pvdz,f2,nondyson,3,21.243254,0.8882,21.1320,0.111254
nondyson,adc3,aug-cc-pvdz,h2o,nondyson,1,12.995316,,12.5400,0.455316
nondyson,adc3,aug-cc-pvdz,h2o,nondyson,2,15.291358,,14.8290,0.462358
nondyson,adc3,aug-cc-pvdz,h2o,nondyson,3,19.345925,0.9326,18.9950,0.350925
nondyson,adc3,aug-cc-pvdz,h2s,nondyson,1,10.194745,,10.1990,-0.004255
nondyson,adc3,aug-cc-pvdz,h2s,nondyson,2,13.266761,,13.2680,-0.001239
nondyson,adc3,aug-cc-pvdz,h2s,nondyson,3,15.568540,0.9101,15.5620,0.006540
nondyson,adc3,aug-cc-pvdz,hcl,nondyson,1,12.600795,,12.5390,0.061795
nondyson,adc3,aug-cc-pvdz,hcl,nondyson,2,16.640016,,16.5790,0.061016
nondyson,adc3,aug-cc-pvdz,hf,nondyson,1,16.789687,,16.0590,0.730687
nondyson,adc3,aug-cc-pvdz,hf,nondyson,2,20.623633,,20.0430,0.580633
nondyson,adc3,aug-cc-pvdz,licl,nondyson,1,9.963858,,9.8100,0.153858
nondyson,adc3,aug-cc-pvdz,licl,nondyson,2,10.717323,,10.5450,0.172323
nondyson,adc3,aug-cc-pvdz,lif,nondyson,1,12.420823,,11.3280,1.092823
nondyson,adc3,aug-cc-pvdz,lif,nondyson,2,13.071192,,11.8330,1.238192
nondyson,adc3,aug-cc-pvdz,n2,nondyson,1,15.413929,,15.3080,0.105929
nondyson,adc3,aug-cc-pvdz,n2,nondyson,2,16.568049,,16.8110,-0.242951
nondyson,adc3,aug-cc-pvdz,n2,nondyson,3,18.794688,0.8185,18.5160,0.278688
nondyson,adc3,aug-cc-pvdz,ne,nondyson,1,22.120273,,21.4260,0.694273
nondyson,adc3,aug-cc-pvdz,ne,nondyson,2,49.465700,,48.4170,1.048700
nondyson,adc3,aug-cc-pvdz,nh3,nondyson,1,10.922965,,10.7620,0.160965
nondyson,adc3,aug-cc-pvdz,nh3,nondyson,2,16.684489,,16.5340,0.150489
nondyson,adc3,aug-cc-pvdz,nh3,nondyson,3,27.427606,0.4968,26.6590,0.768606
nondyson,adc3,aug-cc-pvdz,ph3,nondyson,1,10.372711,,10.4360,-0.063289
nondyson,adc3,aug-cc-pvdz,ph3,nondyson,2,13.568290,,13.6150,-0.046710
nondyson,adc3,aug-cc-pvdz,ph3,nondyson,3,19.487757,0.3979,19.4450,0.042757
nondyson,adc3,aug-cc-pvdz,sih4,nondyson,1,12.616586,,12.6760,-0.059414
nondyson,adc3,aug-cc-pvdz,sih4,nondyson,2,18.159220,,18.1730,-0.013780
nondyson,adc3,aug-cc-pvtz,ar,nondyson,1,15.658029,,15.6130,0.045029
nondyson,adc3,aug-cc-pvtz,ar,nondyson,2,29.699420,,29.1880,0.511420
nondyson,adc3,aug-cc-pvtz,beo,nondyson,1,10.902295,,9.9720,0.930295
nondyson,adc3,aug-cc-pvtz,beo,nondyson,2,12.621125,,11.0560,1.565125
nondyson,adc3,aug-cc-pvtz,bf,nondyson,1,10.960382,,11.1490,-0.188618
nondyson,adc3,aug-cc-pvtz,bf,nondyson,2,19.311891,,18.6120,0.699891
nondyson,adc3,aug-cc-pvtz,bf,nondyson,3,21.638967,0.4434,20.9060,0.732967
nondyson,adc3,aug-cc-pvtz,bh3,nondyson,1,13.251302,,13.3070,-0.055698
nondyson,adc3,aug-cc-pvtz,bh3,nondyson,2,18.230747,,18.3100,-0.079253
nondyson,adc3,aug-cc-pvtz,c2,nondyson,1,11.738541,,12.4630,-0.724459
nondyson,adc3,aug-cc-pvtz,bn,nondyson,1,12.160023,,11.9800,0.180023
nondyson,adc3,aug-cc-pvtz,bn,nondyson,2,13.621172,,13.7290,-0.107828
nondyson,adc3,aug-cc-pvtz,ch2o,nondyson,1,11.227344,,10.8990,0.328344
nondyson,adc3,aug-cc-pvtz,ch2o,nondyson,2,14.532454,,14.5780,-0.045546
nondyson,adc3,aug-cc-pvtz,ch2o,nondyson,3,16.618901,0.8950,16.1060,0.512901
nondyson,adc3,aug-cc-pvtz,ch2o,nondyson,4,17.230074,0.6676,17.1070,0.123074
nondyson,adc3,aug-cc-pvtz,ch4,nondyson,1,14.333200,,14.3770,-0.043800
nondyson,adc3,aug-cc-pvtz,ch4,nondyson,2,23.227310,,23.1460,0.081310
nondyson,adc3,aug-cc-pvtz,co,nondyson,1,13.755376,,13.9250,-0.169624
nondyson,adc3,aug-cc-pvtz,co,nondyson,2,17.127356,,16.9660,0.161356
nondyson,adc3,aug-cc-pvtz,co,nondyson,3,20.413141,0.7551,19.6380,0.775141
nondyson,adc3,aug-cc-pvtz,co2,nondyson,1,13.874770,,13.7330,0.141770
nondyson,adc3,aug-cc-pvtz,co2,nondyson,2,17.831393,,17.5130,0.318393
nondyson,adc3,aug-cc-pvtz,co2,nondyson,3,18.644628,0.8975,17.9960,0.648628
nondyson,adc3,aug-cc-pvtz,co2,nondyson,4,20.047804,0.8772,19.2540,0.793804
nondyson,adc3,aug-cc-pvtz,cs,nondyson,1,11.099492,,11.3000,-0.200508
nondyson,adc3,aug-cc-pvtz,cs,nondyson,2,12.665604,,12.8820,-0.216396
nondyson,adc3,aug-cc-pvtz,cs,nondyson,3,18.032910,0.7093,17.9200,0.112910
nondyson,adc3,aug-cc-pvtz,f2,nondyson,1,16.075371,,15.7290,0.346371
nondyson,adc3,aug-cc-pvtz,f2,nondyson,2,19.057052,,18.8740,0.183052
nondyson,adc3,aug-cc-pvtz,f2,nondyson,3,21.087252,0.8785,21.1000,-0.012748
nondyson,adc3,aug-cc-pvtz,h2o,nondyson,1,13.026214,,12.6790,0.347214
nondyson,adc3,aug-cc-pvtz,h2o,nondyson,2,15.262282,,14.9150,0.347282
nondyson,adc3,aug-cc-pvtz,h2o,nondyson,3,19.274569,0.9310,19.0240,0.250569
nondyson,adc3,aug-cc-pvtz,h2s,nondyson,1,10.348281,,10.3930,-0.044719
nondyson,adc3,aug-cc-pvtz,h2s,nondyson,2,13.375622,,13.4110,-0.035378
nondyson,adc3,aug-cc-pvtz,h2s,nondyson,3,15.602753,0.9026,15.6270,-0.024247
nondyson,adc3,aug-cc-pvtz,hcl,nondyson,1,12.685692,,12.6760,0.009692
nondyson,adc3,aug-cc-pvtz,hcl,nondyson,2,16.672346,,16.6570,0.015346
nondyson,adc3,aug-cc-pvtz,hf,nondyson,1,16.761161,,16.1490,0.612161
nondyson,adc3,aug-cc-pvtz,hf,nondyson,2,20.514917,,20.0540,0.460917
nondyson,adc3,aug-cc-pvtz,licl,nondyson,1,9.990077,,9.8970,0.093077
nondyson,adc3,aug-cc-pvtz,licl,nondyson,2,10.685501,,10.5770,0.108501
nondyson,adc3,aug-cc-pvtz,lif,nondyson,1,12.412817,,11.4680,0.944817
nondyson,adc3,aug-cc-pvtz,lif,nondyson,2,13.015862,,11.9330,1.082862
nondyson,adc3,aug-cc-pvtz,n2,nondyson,1,15.546729,,15.4860,0.060729
nondyson,adc3,aug-cc-pvtz,n2,nondyson,2,16.618179,,16.9330,-0.314821
nondyson,adc3,aug-cc-pvtz,n2,nondyson,3,18.905056,0.8174,18.6920,0.213056
nondyson,adc3,aug-cc-pvtz,ne,nondyson,1,22.056895,,21.4610,0.595895
nondyson,adc3,aug-cc-pvtz,ne,nondyson,2,49.229616,,48.3060,0.923616
nondyson,adc3,aug-cc-pvtz,nh3,nondyson,1,10.983356,,10.9010,0.082356
nondyson,adc3,aug-cc-pvtz,nh3,nondyson,2,16.680863,,16.6030,0.077863
nondyson,adc3,aug-cc-pvtz,nh3,nondyson,3,27.423843,0.4979,26.7790,0.644843
nondyson,adc3,aug-cc-pvtz,ph3,nondyson,1,10.518832,,10.5960,-0.077168
nondyson,adc3,aug-cc-pvtz,ph3,nondyson,2,13.676901,,13.7450,-0.068099
nondyson,adc3,aug-cc-pvtz,ph3,nondyson,3,19.481566,0.3726,19.5140,-0.032434
nondyson,adc3,aug-cc-pvtz,sih4,nondyson,1,12.738258,,12.7930,-0.054742
nondyson,adc3,aug-cc-pvtz,sih4,nondyson,2,18.231513,,18.2400,-0.008487
nondyson,adc3,aug-cc-pvqz,ar,nondyson,1,15.771143,0.9288,15.7390,0.032143
nondyson,adc3,aug-cc-pvqz,ar,nondyson,2,29.671192,0.6678,29.1820,0.489192
nondyson,adc3,aug-cc-pvqz,beo,nondyson,1,10.903682,0.8929,10.0180,0.885682
nondyson,adc3,aug-cc-pvqz,beo,nondyson,2,12.621733,0.8997,11.1150,1.506733
nondyson,adc3,aug-cc-pvqz,bf,nondyson,1,10.993842,0.9109,11.1750,-0.181158
nondyson,adc3,aug-cc-pvqz,bf,nondyson,2,19.341320,0.8778,18.6640,0.677320
nondyson,adc3,aug-cc-pvqz,bf,nondyson,3,21.651331,0.4247,20.9700,0.681331
nondyson,adc3,aug-cc-pvqz,bh3,nondyson,1,13.275129,0.9223,13.3320,-0.056871
nondyson,adc3,aug-cc-pvqz,bh3,nondyson,2,18.249786,0.8769,18.3320,-0.082214
nondyson,adc3,aug-cc-pvqz,bn,nondyson,1,12.160219,0.8955,12.0190,0.141219
nondyson,adc3,aug-cc-pvqz,bn,nondyson,2,13.612926,0.5288,13.7070,-0.094074
nondyson,adc3,aug-cc-pvqz,ch2o,nondyson,1,11.259633,0.9084,10.9540,0.305633
nondyson,adc3,aug-cc-pvqz,ch2o,nondyson,2,14.549417,0.8780,14.6180,-0.068583
nondyson,adc3,aug-cc-pvqz,ch2o,nondyson,3,16.640415,0.8950,16.1610,0.479415
nondyson,adc3,aug-cc-pvqz,ch2o,nondyson,4,17.260078,0.6603,17.1560,0.104078
nondyson,adc3,aug-cc-pvqz,c2,nondyson,1,11.765417,0.9200,12.4970,-0.731583
nondyson,adc3,aug-cc-pvqz,ch4,nondyson,1,14.346146,0.9231,14.4070,-0.060854
nondyson,adc3,aug-cc-pvqz,ch4,nondyson,2,23.240251,0.8205,23.1480,0.092251
nondyson,adc3,aug-cc-pvqz,co,nondyson,1,13.807740,0.8953,13.9750,-0.167260
nondyson,adc3,aug-cc-pvqz,co,nondyson,2,17.161616,0.8968,17.0200,0.141616
nondyson,adc3,aug-cc-pvqz,co,nondyson,3,20.444521,0.7524,19.6990,0.745521
nondyson,adc3,aug-cc-pvqz,co2,nondyson,1,13.929881,0.9021,13.8230,0.106881
nondyson,adc3,aug-cc-pvqz,co2,nondyson,2,17.879895,0.8383,17.6180,0.261895
nondyson,adc3,aug-cc-pvqz,cs,nondyson,1,11.144076,0.8510,11.3550,-0.210924
nondyson,adc3,aug-cc-pvqz,cs,nondyson,2,12.710825,0.8954,12.9360,-0.225175
nondyson,adc3,aug-cc-pvqz,cs,nondyson,3,18.058590,0.7151,17.9580,0.100590
nondyson,adc3,aug-cc-pvqz,f2,nondyson,1,16.136051,0.8919,15.8080,0.328051
nondyson,adc3,aug-cc-pvqz,f2,nondyson,2,19.304071,0.7986,18.9430,0.361071
nondyson,adc3,aug-cc-pvqz,f2,nondyson,3,21.107650,0.8799,21.1490,-0.041350
nondyson,adc3,aug-cc-pvqz,h2o,nondyson,1,13.048002,0.9223,12.7370,0.311002
nondyson,adc3,aug-cc-pvqz,h2o,nondyson,2,15.272209,0.9235,14.9620,0.310209
nondyson,adc3,aug-cc-pvqz,h2o,nondyson,3,19.282493,0.9309,19.0630,0.219493
nondyson,adc3,aug-cc-pvqz,h2s,nondyson,1,10.402451,0.9147,10.4560,-0.053549
nondyson,adc3,aug-cc-pvqz,h2s,nondyson,2,13.415477,0.9068,13.4600,-0.044523
nondyson,adc3,aug-cc-pvqz,h2s,nondyson,3,15.632723,0.9016,15.6720,-0.039277
nondyson,adc3,aug-cc-pvqz,hcl,nondyson,1,12.767967,0.9197,12.7700,-0.002033
nondyson,adc3,aug-cc-pvqz,hcl,nondyson,2,16.729331,0.9158,16.7280,0.001331
nondyson,adc3,aug-cc-pvqz,hf,nondyson,1,16.791169,0.9296,16.2140,0.577169
nondyson,adc3,aug-cc-pvqz,hf,nondyson,2,20.531882,0.9341,20.1020,0.429882
nondyson,adc3,aug-cc-pvqz,licl,nondyson,1,10.081938,0.9092,10.0070,0.074938
nondyson,adc3,aug-cc-pvqz,licl,nondyson,2,10.783660,0.9088,10.6960,0.087660
nondyson,adc3,aug-cc-pvqz,lif,nondyson,1,12.440785,0.9209,11.5380,0.902785
nondyson,adc3,aug-cc-pvqz,lif,nondyson,2,13.049110,0.9212,12.0180,1.031110
nondyson,adc3,aug-cc-pvqz,n2,nondyson,1,15.594506,0.9067,15.5410,0.053506
nondyson,adc3,aug-cc-pvqz,n2,nondyson,2,16.651201,0.9192,16.9810,-0.329799
nondyson,adc3,aug-cc-pvqz,n2,nondyson,3,18.943386,0.8178,18.7420,0.201386
nondyson,adc3,aug-cc-pvqz,ne,nondyson,1,22.104077,0.9428,21.5330,0.571077
nondyson,adc3,aug-cc-pvqz,ne,nondyson,2,49.218465,0.9109,48.3400,0.878465
nondyson,adc3,aug-cc-pvqz,nh3,nondyson,1,10.999548,0.9179,10.9450,0.054548
nondyson,adc3,aug-cc-pvqz,nh3,nondyson,2,16.688560,0.9246,16.6390,0.049560
nondyson,adc3,aug-cc-pvqz,nh3,nondyson,3,27.432691,0.4973,26.8330,0.599691
nondyson,adc3,aug-cc-pvqz,ph3,nondyson,1,10.551336,0.9090,10.6280,-0.076664
nondyson,adc3,aug-cc-pvqz,ph3,nondyson,2,13.701220,0.8985,13.7840,-0.082780
nondyson,adc3,aug-cc-pvqz,ph3,nondyson,3,19.487859,0.3634,19.5370,-0.049141
nondyson,adc3,aug-cc-pvqz,sih4,nondyson,1,12.759666,0.9027,12.8180,-0.058334
nondyson,adc3,aug-cc-pvqz,sih4,nondyson,2,18.252793,0.7583,18.2580,-0.005207
nondyson,adc2x,aug-cc-pvdz,ar,nondyson,1,15.134209,0.9327,15.5290,-0.394791
nondyson,adc2x,aug-cc-pvdz,ar,nondyson,2,28.648566,0.7122,29.4490,-0.800434
nondyson,adc2x,aug-cc-pvdz,beo,nondyson,1,8.767974,0.8678,9.9620,-1.194026
nondyson,adc2x,aug-cc-pvdz,beo,nondyson,2,9.584180,0.8636,11.1030,-1.518820
nondyson,adc2x,aug-cc-pvdz,bf,nondyson,1,10.644299,0.9169,11.0540,-0.409701
nondyson,adc2x,aug-cc-pvdz,bf,nondyson,2,17.644777,0.7431,18.5810,-0.936223
nondyson,adc2x,aug-cc-pvdz,bf,nondyson,3,20.088966,0.8134,20.9130,-0.824034
nondyson,adc2x,aug-cc-pvdz,bh3,nondyson,1,12.782215,0.9218,13.1940,-0.411785
nondyson,adc2x,aug-cc-pvdz,bh3,nondyson,2,17.733481,0.8689,18.2380,-0.504519
nondyson,adc2x,aug-cc-pvdz,bn,nondyson,1,11.174237,0.8560,11.8750,-0.700763
nondyson,adc2x,aug-cc-pvdz,bn,nondyson,2,13.490259,0.0650,13.6600,-0.169741
nondyson,adc2x,aug-cc-pvdz,ch2o,nondyson,1,9.660920,0.8796,10.7390,-1.078080
nondyson,adc2x,aug-cc-pvdz,ch2o,nondyson,2,14.858890,0.8633,14.5020,0.356890
nondyson,adc2x,aug-cc-pvdz,ch2o,nondyson,3,16.343622,0.7820,16.0320,0.311622
nondyson,adc2x,aug-cc-pvdz,ch4,nondyson,1,13.733558,0.9137,14.2850,-0.551442
nondyson,adc2x,aug-cc-pvdz,ch4,nondyson,2,22.328194,0.7993,23.0560,-0.727806
nondyson,adc2x,aug-cc-pvdz,co,nondyson,1,13.431550,0.8763,13.7520,-0.320450
nondyson,adc2x,aug-cc-pvdz,co,nondyson,2,16.238842,0.8843,16.8450,-0.606158
nondyson,adc2x,aug-cc-pvdz,co,nondyson,3,18.391819,0.8170,19.5500,-1.158181
nondyson,adc2x,aug-cc-pvdz,co2,nondyson,1,12.951365,0.8760,13.5670,-0.615635
nondyson,adc2x,aug-cc-pvdz,co2,nondyson,2,17.022384,0.8628,17.3910,-0.368616
nondyson,adc2x,aug-cc-pvdz,co2,nondyson,3,18.197358,0.8448,17.8890,0.308358
nondyson,adc2x,aug-cc-pvdz,cs,nondyson,1,10.583940,0.7948,11.1510,-0.567060
nondyson,adc2x,aug-cc-pvdz,cs,nondyson,2,12.587536,0.8971,12.7680,-0.180464
nondyson,adc2x,aug-cc-pvdz,cs,nondyson,3,17.085387,0.5151,17.8440,-0.758613
nondyson,adc2x,aug-cc-pvdz,h2o,nondyson,1,11.582419,0.9043,12.5400,-0.957581
nondyson,adc2x,aug-cc-pvdz,h2o,nondyson,2,13.879395,0.9062,14.8290,-0.949605
nondyson,adc2x,aug-cc-pvdz,h2o,nondyson,3,18.216948,0.9187,18.9950,-0.778052
nondyson,adc2x,aug-cc-pvdz,h2s,nondyson,1,9.780794,0.9163,10.1990,-0.418206
nondyson,adc2x,aug-cc-pvdz,h2s,nondyson,2,12.773600,0.9052,13.2680,-0.494400
nondyson,adc2x,aug-cc-pvdz,h2s,nondyson,3,15.100872,0.9049,15.5620,-0.461128
nondyson,adc2x,aug-cc-pvdz,hcl,nondyson,1,12.099980,0.9217,12.5390,-0.439020
nondyson,adc2x,aug-cc-pvdz,hcl,nondyson,2,16.141556,0.9166,16.5790,-0.437444
nondyson,adc2x,aug-cc-pvdz,hf,nondyson,1,14.932794,0.9143,16.0590,-1.126206
nondyson,adc2x,aug-cc-pvdz,hf,nondyson,2,19.098418,0.9233,20.0430,-0.944582
nondyson,adc2x,aug-cc-pvdz,licl,nondyson,1,9.353922,0.9095,9.8100,-0.456078
nondyson,adc2x,aug-cc-pvdz,licl,nondyson,2,10.075551,0.9088,10.5450,-0.469449
nondyson,adc2x,aug-cc-pvdz,lif,nondyson,1,10.197907,0.9045,11.3280,-1.130093
nondyson,adc2x,aug-cc-pvdz,lif,nondyson,2,10.631124,0.9025,11.8330,-1.201876
nondyson,adc2x,aug-cc-pvdz,n2,nondyson,1,14.704134,0.8754,15.3080,-0.603866
nondyson,adc2x,aug-cc-pvdz,n2,nondyson,2,16.872526,0.9074,16.8110,0.061526
nondyson,adc2x,aug-cc-pvdz,n2,nondyson,3,17.599791,0.8009,18.5160,-0.916209
nondyson,adc2x,aug-cc-pvdz,ne,nondyson,1,20.347758,0.9344,21.4260,-1.078242
nondyson,adc2x,aug-cc-pvdz,ne,nondyson,2,47.304808,0.9057,48.4170,-1.112192
nondyson,adc2x,aug-cc-pvdz,nh3,nondyson,1,10.025538,0.9020,10.7620,-0.736462
nondyson,adc2x,aug-cc-pvdz,nh3,nondyson,2,15.854424,0.9118,16.5340,-0.679576
nondyson,adc2x,aug-cc-pvdz,nh3,nondyson,3,26.081433,0.2067,26.6590,-0.577567
nondyson,adc2x,aug-cc-pvdz,ph3,nondyson,1,9.965534,0.9087,10.4360,-0.470466
nondyson,adc2x,aug-cc-pvdz,ph3,nondyson,2,13.134702,0.8970,13.6150,-0.480298
nondyson,adc2x,aug-cc-pvdz,ph3,nondyson,3,18.828877,0.4779,19.4450,-0.616123
nondyson,adc2x,aug-cc-pvdz,sih4,nondyson,1,12.241494,0.9015,12.6760,-0.434506
nondyson,adc2x,aug-cc-pvdz,sih4,nondyson,2,17.613232,0.7516,18.1730,-0.559768
nondyson,adc2x,aug-cc-pvdz,c2,nondyson,1,12.785525,0.8840,12.3230,0.462525
nondyson,adc2x,aug-cc-pvdz,f2,nondyson,1,13.991434,0.8578,15.6280,-1.636566
nondyson,adc2x,aug-cc-pvdz,f2,nondyson,2,16.839804,0.7897,18.8070,-1.967196
nondyson,adc2x,aug-cc-pvdz,f2,nondyson,3,20.474599,0.6136,21.1320,-0.657401
nondyson,adc2x,aug-cc-pvtz,ar,nondyson,1,15.232075,0.9230,15.6130,-0.380925
nondyson,adc2x,aug-cc-pvtz,ar,nondyson,2,28.317590,0.6663,29.1880,-0.870410
nondyson,adc2x,aug-cc-pvtz,beo,nondyson,1,8.880868,0.8610,9.9720,-1.091132
nondyson,adc2x,aug-cc-pvtz,beo,nondyson,2,9.647281,0.8570,11.0560,-1.408719
nondyson,adc2x,aug-cc-pvtz,bf,nondyson,1,10.775593,0.9136,11.1490,-0.373407
nondyson,adc2x,aug-cc-pvtz,bf,nondyson,2,17.782485,0.7766,18.6120,-0.829515
nondyson,adc2x,aug-cc-pvtz,bf,nondyson,3,20.149973,0.8073,20.9060,-0.756027
nondyson,adc2x,aug-cc-pvtz,bh3,nondyson,1,12.950272,0.9185,13.3070,-0.356728
nondyson,adc2x,aug-cc-pvtz,bh3,nondyson,2,17.830226,0.8653,18.3100,-0.479774
nondyson,adc2x,aug-cc-pvtz,bn,nondyson,1,11.342470,0.8481,11.9800,-0.637530
nondyson,adc2x,aug-cc-pvtz,bn,nondyson,2,13.498309,0.0772,13.7290,-0.230691
nondyson,adc2x,aug-cc-pvtz,ch2o,nondyson,1,9.921465,0.8751,10.8990,-0.977535
nondyson,adc2x,aug-cc-pvtz,ch2o,nondyson,2,15.029414,0.8585,14.5780,0.451414
nondyson,adc2x,aug-cc-pvtz,ch2o,nondyson,3,16.478476,0.7677,16.1060,0.372476
nondyson,adc2x,aug-cc-pvtz,ch4,nondyson,1,13.900372,0.9100,14.3770,-0.476628
nondyson,adc2x,aug-cc-pvtz,ch4,nondyson,2,22.423028,0.7946,23.1460,-0.722972
nondyson,adc2x,aug-cc-pvtz,co,nondyson,1,13.627392,0.8713,13.9250,-0.297608
nondyson,adc2x,aug-cc-pvtz,co,nondyson,2,16.439698,0.8793,16.9660,-0.526302
nondyson,adc2x,aug-cc-pvtz,co,nondyson,3,18.512774,0.8108,19.6380,-1.125226
nondyson,adc2x,aug-cc-pvtz,co2,nondyson,1,13.208270,0.8717,13.7330,-0.524730
nondyson,adc2x,aug-cc-pvtz,co2,nondyson,2,17.195308,0.8584,17.5130,-0.317692
nondyson,adc2x,aug-cc-pvtz,co2,nondyson,3,18.355646,0.8403,17.9960,0.359646
nondyson,adc2x,aug-cc-pvtz,cs,nondyson,1,10.683898,0.7841,11.3000,-0.616102
nondyson,adc2x,aug-cc-pvtz,cs,nondyson,2,12.695018,0.8875,12.8820,-0.186982
nondyson,adc2x,aug-cc-pvtz,cs,nondyson,3,17.117840,0.5411,17.9200,-0.802160
nondyson,adc2x,aug-cc-pvtz,h2o,nondyson,1,11.838157,0.8997,12.6790,-0.840843
nondyson,adc2x,aug-cc-pvtz,h2o,nondyson,2,14.072080,0.9021,14.9150,-0.842920
nondyson,adc2x,aug-cc-pvtz,h2o,nondyson,3,18.350812,0.9147,19.0240,-0.673188
nondyson,adc2x,aug-cc-pvtz,h2s,nondyson,1,9.967689,0.9073,10.3930,-0.425311
nondyson,adc2x,aug-cc-pvtz,h2s,nondyson,2,12.907379,0.8964,13.4110,-0.503621
nondyson,adc2x,aug-cc-pvtz,h2s,nondyson,3,15.170042,0.8940,15.6270,-0.456958
nondyson,adc2x,aug-cc-pvtz,hcl,nondyson,1,12.238439,0.9118,12.6760,-0.437561
nondyson,adc2x,aug-cc-pvtz,hcl,nondyson,2,16.217240,0.9067,16.6570,-0.439760
nondyson,adc2x,aug-cc-pvtz,hf,nondyson,1,15.164076,0.9098,16.1490,-0.984924
nondyson,adc2x,aug-cc-pvtz,hf,nondyson,2,19.232016,0.9191,20.0540,-0.821984
nondyson,adc2x,aug-cc-pvtz,licl,nondyson,1,9.449654,0.8988,9.8970,-0.447346
nondyson,adc2x,aug-cc-pvtz,licl,nondyson,2,10.108928,0.8974,10.5770,-0.468072
nondyson,adc2x,aug-cc-pvtz,lif,nondyson,1,10.450291,0.8997,11.4680,-1.017709
nondyson,adc2x,aug-cc-pvtz,lif,nondyson,2,10.849483,0.8979,11.9330,-1.083517
nondyson,adc2x,aug-cc-pvtz,n2,nondyson,1,14.915898,0.8698,15.4860,-0.570102
nondyson,adc2x,aug-cc-pvtz,n2,nondyson,2,17.065427,0.9026,16.9330,0.132427
nondyson,adc2x,aug-cc-pvtz,n2,nondyson,3,17.755882,0.7938,18.6920,-0.936118
nondyson,adc2x,aug-cc-pvtz,ne,nondyson,1,20.557251,0.9305,21.4610,-0.903749
nondyson,adc2x,aug-cc-pvtz,ne,nondyson,2,47.316071,0.8999,48.3060,-0.989929
nondyson,adc2x,aug-cc-pvtz,nh3,nondyson,1,10.255935,0.8977,10.9010,-0.645065
nondyson,adc2x,aug-cc-pvtz,nh3,nondyson,2,16.015172,0.9080,16.6030,-0.587828
nondyson,adc2x,aug-cc-pvtz,nh3,nondyson,3,26.092096,0.1616,26.7790,-0.686904
nondyson,adc2x,aug-cc-pvtz,ph3,nondyson,1,10.142186,0.9021,10.5960,-0.453814
nondyson,adc2x,aug-cc-pvtz,ph3,nondyson,2,13.270129,0.8894,13.7450,-0.474871
nondyson,adc2x,aug-cc-pvtz,ph3,nondyson,3,18.790848,0.4603,19.5140,-0.723152
nondyson,adc2x,aug-cc-pvtz,sih4,nondyson,1,12.392026,0.8970,12.7930,-0.400974
nondyson,adc2x,aug-cc-pvtz,sih4,nondyson,2,17.677381,0.7434,18.2400,-0.562619
nondyson,adc2x,aug-cc-pvtz,c2,nondyson,1,12.988083,0.8785,12.4630,0.525083
nondyson,adc2x,aug-cc-pvtz,f2,nondyson,1,14.206596,0.8527,15.7290,-1.522404
nondyson,adc2x,aug-cc-pvtz,f2,nondyson,2,16.991260,0.7825,18.8740,-1.882740
nondyson,adc2x,aug-cc-pvtz,f2,nondyson,3,20.557409,0.6678,21.1000,-0.542591
nondyson,adc2x,aug-cc-pvqz,ar,nondyson,1,15.364439,0.9208,15.7390,-0.374561
nondyson,adc2x,aug-cc-pvqz,ar,nondyson,2,28.194853,0.6490,29.1820,-0.987147
nondyson,adc2x,aug-cc-pvqz,beo,nondyson,1,8.992494,0.8593,10.0180,-1.025506
nondyson,adc2x,aug-cc-pvqz,beo,nondyson,2,9.766826,0.8551,11.1150,-1.348174
nondyson,adc2x,aug-cc-pvqz,bf,nondyson,1,10.835457,0.9125,11.1750,-0.339543
nondyson,adc2x,aug-cc-pvqz,bf,nondyson,2,17.890979,0.7921,18.6640,-0.773021
nondyson,adc2x,aug-cc-pvqz,bf,nondyson,3,20.260619,0.7981,20.9700,-0.709381
nondyson,adc2x,aug-cc-pvqz,bh3,nondyson,1,13.008122,0.9177,13.3320,-0.323878
nondyson,adc2x,aug-cc-pvqz,bh3,nondyson,2,17.877459,0.8641,18.3320,-0.454541
nondyson,adc2x,aug-cc-pvqz,bn,nondyson,1,11.437045,0.8461,12.0190,-0.581955
nondyson,adc2x,aug-cc-pvqz,bn,nondyson,2,13.499890,0.0872,13.7070,-0.207110
nondyson,adc2x,aug-cc-pvqz,ch2o,nondyson,1,10.033403,0.8737,10.9540,-0.920597
nondyson,adc2x,aug-cc-pvqz,ch2o,nondyson,2,15.140633,0.8569,14.6180,0.522633
nondyson,adc2x,aug-cc-pvqz,ch2o,nondyson,3,16.543129,0.7606,16.1610,0.382129
nondyson,adc2x,aug-cc-pvqz,ch4,nondyson,1,13.970825,0.9093,14.4070,-0.436175
nondyson,adc2x,aug-cc-pvqz,ch4,nondyson,2,22.475016,0.7929,23.1480,-0.672984
nondyson,adc2x,aug-cc-pvqz,co,nondyson,1,13.707586,0.8695,13.9750,-0.267414
nondyson,adc2x,aug-cc-pvqz,co,nondyson,2,16.550194,0.8776,17.0200,-0.469806
nondyson,adc2x,aug-cc-pvqz,co,nondyson,3,18.608052,0.8077,19.6990,-1.090948
nondyson,adc2x,aug-cc-pvqz,co2,nondyson,1,13.333034,0.8703,13.8230,-0.489966
nondyson,adc2x,aug-cc-pvqz,co2,nondyson,2,17.308452,0.8568,17.6180,-0.309548
nondyson,adc2x,aug-cc-pvqz,cs,nondyson,1,10.747979,0.7803,11.3550,-0.607021
nondyson,adc2x,aug-cc-pvqz,cs,nondyson,2,12.786514,0.8851,12.9360,-0.149486
nondyson,adc2x,aug-cc-pvqz,cs,nondyson,3,17.157722,0.5541,17.9580,-0.800278
nondyson,adc2x,aug-cc-pvqz,h2o,nondyson,1,11.958736,0.8985,12.7370,-0.778264
nondyson,adc2x,aug-cc-pvqz,h2o,nondyson,2,14.179194,0.9009,14.9620,-0.782806
nondyson,adc2x,aug-cc-pvqz,h2o,nondyson,3,18.445661,0.9137,19.0630,-0.617339
nondyson,adc2x,aug-cc-pvqz,h2s,nondyson,1,10.065821,0.9055,10.4560,-0.390179
nondyson,adc2x,aug-cc-pvqz,h2s,nondyson,2,12.990837,0.8943,13.4600,-0.469163
nondyson,adc2x,aug-cc-pvqz,h2s,nondyson,3,15.233757,0.8915,15.6720,-0.438243
nondyson,adc2x,aug-cc-pvqz,hcl,nondyson,1,12.354794,0.9097,12.7700,-0.415206
nondyson,adc2x,aug-cc-pvqz,hcl,nondyson,2,16.303817,0.9044,16.7280,-0.424183
nondyson,adc2x,aug-cc-pvqz,hf,nondyson,1,15.295939,0.9086,16.2140,-0.918061
nondyson,adc2x,aug-cc-pvqz,hf,nondyson,2,19.340716,0.9179,20.1020,-0.761284
nondyson,adc2x,aug-cc-pvqz,licl,nondyson,1,9.570548,0.8965,10.0070,-0.436452
nondyson,adc2x,aug-cc-pvqz,licl,nondyson,2,10.236002,0.8950,10.6960,-0.459998
nondyson,adc2x,aug-cc-pvqz,lif,nondyson,1,10.580855,0.8983,11.5380,-0.957145
nondyson,adc2x,aug-cc-pvqz,lif,nondyson,2,10.989311,0.8965,12.0180,-1.028689
nondyson,adc2x,aug-cc-pvqz,n2,nondyson,1,15.010415,0.8681,15.5410,-0.530585
nondyson,adc2x,aug-cc-pvqz,n2,nondyson,2,17.168406,0.9013,16.9810,0.187406
nondyson,adc2x,aug-cc-pvqz,n2,nondyson,3,17.822579,0.7916,18.7420,-0.919421
nondyson,adc2x,aug-cc-pvqz,ne,nondyson,1,20.695809,0.9294,21.5330,-0.837191
nondyson,adc2x,aug-cc-pvqz,ne,nondyson,2,47.368057,0.8982,48.3400,-0.971943
nondyson,adc2x,aug-cc-pvqz,nh3,nondyson,1,10.355281,0.8966,10.9450,-0.589719
nondyson,adc2x,aug-cc-pvqz,nh3,nondyson,2,16.099074,0.9071,16.6390,-0.539926
nondyson,adc2x,aug-cc-pvqz,nh3,nondyson,3,26.107653,0.1379,26.8330,-0.725347
nondyson,adc2x,aug-cc-pvqz,ph3,nondyson,1,10.219322,0.9008,10.6280,-0.408678
nondyson,adc2x,aug-cc-pvqz,ph3,nondyson,2,13.327717,0.8877,13.7840,-0.456283
nondyson,adc2x,aug-cc-pvqz,ph3,nondyson,3,18.798339,0.4520,19.5370,-0.738661
nondyson,adc2x,aug-cc-pvqz,sih4,nondyson,1,12.442158,0.8959,12.8180,-0.375842
nondyson,adc2x,aug-cc-pvqz,sih4,nondyson,2,17.710563,0.7406,18.2580,-0.547437
nondyson,adc2x,aug-cc-pvqz,c2,nondyson,1,13.086100,0.8772,12.4970,0.589100
nondyson,adc2x,aug-cc-pvqz,f2,nondyson,1,14.333055,0.8507,15.8080,-1.474945
nondyson,adc2x,aug-cc-pvqz,f2,nondyson,2,17.091639,0.7790,18.9430,-1.851361
nondyson,adc2x,aug-cc-pvqz,f2,nondyson,3,20.648668,0.7718,21.1490,-0.500332
screened,adc2x,aug-cc-pvqz,ar,HF,1,15.474045,0.9261,15.7390,-0.264955
screened,adc2x,aug-cc-pvqz,ar,HF,2,28.982310,0.6830,29.1820,-0.199690
screened,adc2x,aug-cc-pvqz,ar,MP2_unrelaxed,1,15.199589,0.9269,15.7390,-0.539411
screened,adc2x,aug-cc-pvqz,ar,MP2_unrelaxed,2,28.803989,0.6895,29.1820,-0.378011
screened,adc2x,aug-cc-pvqz,ar,CCSD,1,15.175705,0.9270,15.7390,-0.563295
screened,adc2x,aug-cc-pvqz,ar,CCSD,2,28.771845,0.6907,29.1820,-0.410155
screened,adc2x,aug-cc-pvqz,ar,MP2_relaxed,1,15.232075,0.9268,15.7390,-0.506925
screened,adc2x,aug-cc-pvqz,ar,MP2_relaxed,2,28.836391,0.6883,29.1820,-0.345609
screened,adc2x,aug-cc-pvqz,ar,MP3_unrelaxed,1,15.169187,0.9270,15.7390,-0.569813
screened,adc2x,aug-cc-pvqz,ar,MP3_unrelaxed,2,28.774446,0.6906,29.1820,-0.407554
screened,adc2x,aug-cc-pvqz,ar,MP3_relaxed,1,15.206118,0.9269,15.7390,-0.532882
screened,adc2x,aug-cc-pvqz,ar,MP3_relaxed,2,28.810428,0.6893,29.1820,-0.371572
screened,adc2x,aug-cc-pvqz,beo,HF,1,8.992530,0.8631,10.0180,-1.025470
screened,adc2x,aug-cc-pvqz,beo,HF,2,9.850565,0.8554,11.1150,-1.264435
screened,adc2x,aug-cc-pvqz,beo,MP2_unrelaxed,1,9.655902,0.8532,10.0180,-0.362098
screened,adc2x,aug-cc-pvqz,beo,MP2_unrelaxed,2,10.727211,0.8466,11.1150,-0.387789
screened,adc2x,aug-cc-pvqz,beo,MP2_relaxed,1,9.393489,0.8568,10.0180,-0.624511
screened,adc2x,aug-cc-pvqz,beo,MP2_relaxed,2,10.292983,0.8546,11.1150,-0.822017
screened,adc2x,aug-cc-pvqz,beo,MP3_unrelaxed,1,8.337179,0.8711,10.0180,-1.680821
screened,adc2x,aug-cc-pvqz,beo,MP3_unrelaxed,2,9.090791,0.8647,11.1150,-2.024209
screened,adc2x,aug-cc-pvqz,beo,MP3_relaxed,1,8.688357,0.8663,10.0180,-1.329643
screened,adc2x,aug-cc-pvqz,beo,MP3_relaxed,2,9.436915,0.8631,11.1150,-1.678085
screened,adc2x,aug-cc-pvqz,bf,HF,1,10.970075,0.9184,11.1750,-0.204925
screened,adc2x,aug-cc-pvqz,bf,HF,2,17.695362,0.6953,18.6640,-0.968638
screened,adc2x,aug-cc-pvqz,bf,HF,3,20.531969,0.8690,20.9700,-0.438031
screened,adc2x,aug-cc-pvqz,bf,MP2_unrelaxed,1,10.547375,0.9206,11.1750,-0.627625
screened,adc2x,aug-cc-pvqz,bf,MP2_unrelaxed,2,17.910844,0.5877,18.6640,-0.753156
screened,adc2x,aug-cc-pvqz,bf,MP2_unrelaxed,3,20.877639,0.8637,20.9700,-0.092361
screened,adc2x,aug-cc-pvqz,bh3,MP2_unrelaxed,1,12.883280,0.9262,13.3320,-0.448720
screened,adc2x,aug-cc-pvqz,bh3,MP2_unrelaxed,2,17.844639,0.8879,18.3320,-0.487361
screened,adc2x,aug-cc-pvqz,bh3,MP2_relaxed,1,12.909499,0.9261,13.3320,-0.422501
screened,adc2x,aug-cc-pvqz,bh3,MP2_relaxed,2,17.877324,0.8876,18.3320,-0.454676
screened,adc2x,aug-cc-pvqz,bh3,HF,1,13.140816,0.9250,13.3320,-0.191184
screened,adc2x,aug-cc-pvqz,bh3,HF,2,18.100159,0.8849,18.3320,-0.231841
screened,adc2x,aug-cc-pvqz,bf,MP2_relaxed,1,10.625357,0.9204,11.1750,-0.549643
screened,adc2x,aug-cc-pvqz,bf,MP2_relaxed,2,17.783390,0.6497,18.6640,-0.880610
screened,adc2x,aug-cc-pvqz,bf,MP2_relaxed,3,20.748391,0.8656,20.9700,-0.221609
screened,adc2x,aug-cc-pvqz,beo,CCSD,1,9.265346,0.8582,10.0180,-0.752654
screened,adc2x,aug-cc-pvqz,beo,CCSD,2,10.102750,0.8555,11.1150,-1.012250
screened,adc2x,aug-cc-pvqz,c2,MP2_unrelaxed,1,11.556549,0.9004,12.4970,-0.940451
screened,adc2x,aug-cc-pvqz,c2,HF,1,12.907809,0.8962,12.4970,0.410809
screened,adc2x,aug-cc-pvqz,bf,MP3_unrelaxed,1,10.550881,0.9205,11.1750,-0.624119
screened,adc2x,aug-cc-pvqz,bf,MP3_unrelaxed,2,17.472897,0.7531,18.6640,-1.191103
screened,adc2x,aug-cc-pvqz,bf,MP3_unrelaxed,3,20.311996,0.8720,20.9700,-0.658004
screened,adc2x,aug-cc-pvqz,bf,MP3_relaxed,1,10.609436,0.9204,11.1750,-0.565564
screened,adc2x,aug-cc-pvqz,bf,MP3_relaxed,2,17.490226,0.7455,18.6640,-1.173774
screened,adc2x,aug-cc-pvqz,bf,MP3_relaxed,3,20.381158,0.8709,20.9700,-0.588842
screened,adc2x,aug-cc-pvqz,c2,MP2_relaxed,1,11.760618,0.9001,12.4970,-0.736382
screened,adc2x,aug-cc-pvqz,bh3,MP3_unrelaxed,1,12.844193,0.9263,13.3320,-0.487807
screened,adc2x,aug-cc-pvqz,bh3,MP3_unrelaxed,2,17.810855,0.8883,18.3320,-0.521145
screened,adc2x,aug-cc-pvqz,bh3,MP3_relaxed,1,12.871821,0.9263,13.3320,-0.460179
screened,adc2x,aug-cc-pvqz,bh3,MP3_relaxed,2,17.847210,0.8879,18.3320,-0.484790
screened,adc2x,aug-cc-pvqz,c2,MP3_unrelaxed,1,12.373019,0.8982,12.4970,-0.123981
screened,adc2x,aug-cc-pvqz,c2,MP3_relaxed,1,12.430917,0.8982,12.4970,-0.066083
screened,adc2x,aug-cc-pvqz,bn,HF,1,11.365337,0.8648,12.0190,-0.653663
screened,adc2x,aug-cc-pvqz,bn,HF,2,12.725094,0.6768,13.7070,-0.981906
screened,adc2x,aug-cc-pvqz,bn,MP2_unrelaxed,1,11.401629,0.8554,12.0190,-0.617371
screened,adc2x,aug-cc-pvqz,bn,MP2_unrelaxed,2,12.651996,0.7095,13.7070,-1.055004
screened,adc2x,aug-cc-pvqz,bn,MP2_relaxed,1,11.593969,0.8458,12.0190,-0.425031
screened,adc2x,aug-cc-pvqz,bn,MP2_relaxed,2,12.678001,0.6942,13.7070,-1.028999
screened,adc2x,aug-cc-pvqz,bf,CCSD,1,10.368020,0.9214,11.1750,-0.806980
screened,adc2x,aug-cc-pvqz,bf,CCSD,2,17.674573,0.6975,18.6640,-0.989427
screened,adc2x,aug-cc-pvqz,bf,CCSD,3,20.568363,0.8685,20.9700,-0.401637
screened,adc2x,aug-cc-pvqz,c2,CCSD,1,11.731680,0.9002,12.4970,-0.765320
screened,adc2x,aug-cc-pvqz,bn,MP3_unrelaxed,1,10.381963,0.8783,12.0190,-1.637037
screened,adc2x,aug-cc-pvqz,bn,MP3_unrelaxed,2,11.757698,0.8347,13.7070,-1.949302
screened,adc2x,aug-cc-pvqz,bn,MP3_relaxed,1,11.390482,0.8518,12.0190,-0.628518
screened,adc2x,aug-cc-pvqz,bn,MP3_relaxed,2,12.835598,0.5895,13.7070,-0.871402
screened,adc2x,aug-cc-pvqz,bh3,CCSD,1,12.816919,0.9265,13.3320,-0.515081
screened,adc2x,aug-cc-pvqz,bh3,CCSD,2,17.782544,0.8886,18.3320,-0.549456
screened,adc2x,aug-cc-pvqz,bn,CCSD,1,11.183126,0.8588,12.0190,-0.835874
screened,adc2x,aug-cc-pvqz,bn,CCSD,2,12.135973,0.8048,13.7070,-1.571027
screened,adc2x,aug-cc-pvqz,ch4,HF,1,14.120841,0.9183,14.4070,-0.286159
screened,adc2x,aug-cc-pvqz,ch4,HF,2,22.880254,0.8239,23.1480,-0.267746
screened,adc2x,aug-cc-pvqz,ch4,MP2_unrelaxed,1,13.711341,0.9202,14.4070,-0.695659
screened,adc2x,aug-cc-pvqz,ch4,MP2_unrelaxed,2,22.479584,0.8312,23.1480,-0.668416
screened,adc2x,aug-cc-pvqz,ch2o,MP2_relaxed,1,10.142713,0.8941,10.9540,-0.811287
screened,adc2x,aug-cc-pvqz,ch2o,MP2_relaxed,2,13.986008,0.8882,14.6180,-0.631992
screened,adc2x,aug-cc-pvqz,ch2o,MP2_relaxed,3,15.345949,0.8777,16.1610,-0.815051
screened,adc2x,aug-cc-pvqz,ch2o,MP2_relaxed,4,16.700495,0.8567,17.1560,-0.455505
screened,adc2x,aug-cc-pvqz,ch2o,MP2_unrelaxed,1,10.203062,0.8942,10.9540,-0.750938
screened,adc2x,aug-cc-pvqz,ch2o,MP2_unrelaxed,2,13.923159,0.8881,14.6180,-0.694841
screened,adc2x,aug-cc-pvqz,ch2o,MP2_unrelaxed,3,15.378433,0.8780,16.1610,-0.782567
screened,adc2x,aug-cc-pvqz,ch2o,MP2_unrelaxed,4,16.557159,0.8573,17.1560,-0.598841
screened,adc2x,aug-cc-pvqz,ch2o,HF,1,10.305230,0.8911,10.9540,-0.648770
screened,adc2x,aug-cc-pvqz,ch2o,HF,2,14.153765,0.8881,14.6180,-0.464235
screened,adc2x,aug-cc-pvqz,ch2o,HF,3,15.430254,0.8758,16.1610,-0.730746
screened,adc2x,aug-cc-pvqz,ch2o,HF,4,17.034226,0.8529,17.1560,-0.121774
screened,adc2x,aug-cc-pvqz,ch4,MP2_relaxed,1,13.822367,0.9198,14.4070,-0.584633
screened,adc2x,aug-cc-pvqz,ch4,MP2_relaxed,2,22.599631,0.8291,23.1480,-0.548369
screened,adc2x,aug-cc-pvqz,co,HF,1,14.029913,0.8982,13.9750,0.054913
screened,adc2x,aug-cc-pvqz,co,HF,2,16.640162,0.8934,17.0200,-0.379838
screened,adc2x,aug-cc-pvqz,co,HF,3,19.019018,0.8557,19.6990,-0.679982
screened,adc2x,aug-cc-pvqz,co,MP2_unrelaxed,1,13.141208,0.9036,13.9750,-0.833792
screened,adc2x,aug-cc-pvqz,co,MP2_unrelaxed,2,16.511990,0.8932,17.0200,-0.508010
screened,adc2x,aug-cc-pvqz,co,MP2_unrelaxed,3,19.178873,0.8564,19.6990,-0.520127
screened,adc2x,aug-cc-pvqz,ch4,MP3_unrelaxed,1,13.821057,0.9197,14.4070,-0.585943
screened,adc2x,aug-cc-pvqz,ch4,MP3_unrelaxed,2,22.601649,0.8290,23.1480,-0.546351
screened,adc2x,aug-cc-pvqz,co,MP2_relaxed,1,13.342380,0.9029,13.9750,-0.632620
screened,adc2x,aug-cc-pvqz,co,MP2_relaxed,2,16.466298,0.8940,17.0200,-0.553702
screened,adc2x,aug-cc-pvqz,co,MP2_relaxed,3,19.049160,0.8572,19.6990,-0.649840
screened,adc2x,aug-cc-pvqz,co,MP3_unrelaxed,1,13.580881,0.9015,13.9750,-0.394119
screened,adc2x,aug-cc-pvqz,co,MP3_unrelaxed,2,16.191102,0.8961,17.0200,-0.828898
screened,adc2x,aug-cc-pvqz,co,MP3_unrelaxed,3,18.605480,0.8604,19.6990,-1.093520
screened,adc2x,aug-cc-pvqz,co,MP3_relaxed,1,13.621293,0.9014,13.9750,-0.353707
screened,adc2x,aug-cc-pvqz,co,MP3_relaxed,2,16.341082,0.8953,17.0200,-0.678918
screened,adc2x,aug-cc-pvqz,co,MP3_relaxed,3,18.780122,0.8589,19.6990,-0.918878
screened,adc2x,aug-cc-pvqz,ch2o,MP3_relaxed,1,10.072074,0.8936,10.9540,-0.881926
screened,adc2x,aug-cc-pvqz,ch2o,MP3_relaxed,2,13.935887,0.8897,14.6180,-0.682113
screened,adc2x,aug-cc-pvqz,ch2o,MP3_relaxed,3,15.246304,0.8775,16.1610,-0.914696
screened,adc2x,aug-cc-pvqz,ch2o,MP3_relaxed,4,16.782431,0.8570,17.1560,-0.373569
screened,adc2x,aug-cc-pvqz,ch2o,MP3_unrelaxed,1,9.996766,0.8937,10.9540,-0.957234
screened,adc2x,aug-cc-pvqz,ch2o,MP3_unrelaxed,2,13.812400,0.8901,14.6180,-0.805600
screened,adc2x,aug-cc-pvqz,ch2o,MP3_unrelaxed,3,15.130496,0.8783,16.1610,-1.030504
screened,adc2x,aug-cc-pvqz,ch2o,MP3_unrelaxed,4,16.715193,0.8586,17.1560,-0.440807
screened,adc2x,aug-cc-pvqz,ch4,MP3_relaxed,1,13.883508,0.9194,14.4070,-0.523492
screened,adc2x,aug-cc-pvqz,ch4,MP3_relaxed,2,22.671825,0.8278,23.1480,-0.476175
screened,adc2x,aug-cc-pvqz,co,CCSD,1,13.292381,0.9029,13.9750,-0.682619
screened,adc2x,aug-cc-pvqz,co,CCSD,2,16.383041,0.8944,17.0200,-0.636959
screened,adc2x,aug-cc-pvqz,co,CCSD,3,18.926851,0.8585,19.6990,-0.772149
screened,adc2x,aug-cc-pvqz,ch2o,CCSD,1,10.125919,0.8940,10.9540,-0.828081
screened,adc2x,aug-cc-pvqz,ch2o,CCSD,2,13.877815,0.8891,14.6180,-0.740185
screened,adc2x,aug-cc-pvqz,ch2o,CCSD,3,15.300688,0.8779,16.1610,-0.860312
screened,adc2x,aug-cc-pvqz,ch2o,CCSD,4,16.607623,0.8579,17.1560,-0.548377
screened,adc2x,aug-cc-pvqz,cs,HF,1,11.332766,0.8499,11.3550,-0.022234
screened,adc2x,aug-cc-pvqz,cs,HF,2,12.832927,0.9022,12.9360,-0.103073
screened,adc2x,aug-cc-pvqz,cs,HF,3,16.658625,0.6723,17.9580,-1.299375
screened,adc2x,aug-cc-pvqz,co2,HF,1,13.477847,0.8885,13.8230,-0.345153
screened,adc2x,aug-cc-pvqz,co2,HF,2,17.548309,0.8526,17.6180,-0.069691
screened,adc2x,aug-cc-pvqz,co2,MP2_unrelaxed,1,13.075174,0.8898,13.8230,-0.747826
screened,adc2x,aug-cc-pvqz,co2,MP2_unrelaxed,2,16.989363,0.8590,17.6180,-0.628637
screened,adc2x,aug-cc-pvqz,cs,MP2_unrelaxed,1,10.167300,0.8632,11.3550,-1.187700
screened,adc2x,aug-cc-pvqz,cs,MP2_unrelaxed,2,12.377375,0.9037,12.9360,-0.558625
screened,adc2x,aug-cc-pvqz,cs,MP2_unrelaxed,3,16.435941,0.7135,17.9580,-1.522059
screened,adc2x,aug-cc-pvqz,co2,MP2_relaxed,1,13.075029,0.8899,13.8230,-0.747971
screened,adc2x,aug-cc-pvqz,co2,MP2_relaxed,2,17.148312,0.8583,17.6180,-0.469688
screened,adc2x,aug-cc-pvqz,ch4,CCSD,1,13.750966,0.9200,14.4070,-0.656034
screened,adc2x,aug-cc-pvqz,ch4,CCSD,2,22.523136,0.8305,23.1480,-0.624864
screened,adc2x,aug-cc-pvqz,cs,MP2_relaxed,1,10.444025,0.8625,11.3550,-0.910975
screened,adc2x,aug-cc-pvqz,cs,MP2_relaxed,2,12.464046,0.9033,12.9360,-0.471954
screened,adc2x,aug-cc-pvqz,cs,MP2_relaxed,3,16.417884,0.7087,17.9580,-1.540116
screened,adc2x,aug-cc-pvqz,f2,HF,1,14.877839,0.8830,15.8080,-0.930161
screened,adc2x,aug-cc-pvqz,f2,HF,2,18.044296,0.8493,18.9430,-0.898704
screened,adc2x,aug-cc-pvqz,f2,HF,3,20.597370,0.9042,21.1490,-0.551630
screened,adc2x,aug-cc-pvqz,f2,MP2_unrelaxed,1,14.687783,0.8842,15.8080,-1.120217
screened,adc2x,aug-cc-pvqz,f2,MP2_unrelaxed,2,17.918102,0.8513,18.9430,-1.024898
screened,adc2x,aug-cc-pvqz,f2,MP2_unrelaxed,3,20.365377,0.9042,21.1490,-0.783623
screened,adc2x,aug-cc-pvqz,f2,MP2_relaxed,1,14.780263,0.8837,15.8080,-1.027737
screened,adc2x,aug-cc-pvqz,f2,MP2_relaxed,2,18.006527,0.8506,18.9430,-0.936473
screened,adc2x,aug-cc-pvqz,f2,MP2_relaxed,3,20.491270,0.9039,21.1490,-0.657730
screened,adc2x,aug-cc-pvqz,cs,MP3_unrelaxed,1,10.987309,0.8572,11.3550,-0.367691
screened,adc2x,aug-cc-pvqz,cs,MP3_unrelaxed,2,12.419545,0.9037,12.9360,-0.516455
screened,adc2x,aug-cc-pvqz,cs,MP3_unrelaxed,3,16.246111,0.7161,17.9580,-1.711889
screened,adc2x,aug-cc-pvqz,cs,MP3_relaxed,1,10.862553,0.8593,11.3550,-0.492447
screened,adc2x,aug-cc-pvqz,cs,MP3_relaxed,2,12.512913,0.9032,12.9360,-0.423087
screened,adc2x,aug-cc-pvqz,cs,MP3_relaxed,3,16.341172,0.7084,17.9580,-1.616828
screened,adc2x,aug-cc-pvqz,cs,CCSD,1,10.450885,0.8615,11.3550,-0.904115
screened,adc2x,aug-cc-pvqz,cs,CCSD,2,12.394690,0.9037,12.9360,-0.541310
screened,adc2x,aug-cc-pvqz,cs,CCSD,3,16.337736,0.7176,17.9580,-1.620264
screened,adc2x,aug-cc-pvqz,f2,MP3_unrelaxed,1,14.679441,0.8842,15.8080,-1.128559
screened,adc2x,aug-cc-pvqz,f2,MP3_unrelaxed,2,17.892145,0.8515,18.9430,-1.050855
screened,adc2x,aug-cc-pvqz,f2,MP3_unrelaxed,3,20.309417,0.9043,21.1490,-0.839583
screened,adc2x,aug-cc-pvqz,h2o,HF,1,12.111015,0.9057,12.7370,-0.625985
screened,adc2x,aug-cc-pvqz,h2o,HF,2,14.313026,0.9077,14.9620,-0.648974
screened,adc2x,aug-cc-pvqz,h2o,HF,3,18.495510,0.9184,19.0630,-0.567490
screened,adc2x,aug-cc-pvqz,f2,MP3_relaxed,1,14.758402,0.8838,15.8080,-1.049598
screened,adc2x,aug-cc-pvqz,f2,MP3_relaxed,2,17.965969,0.8509,18.9430,-0.977031
screened,adc2x,aug-cc-pvqz,f2,MP3_relaxed,3,20.414195,0.9040,21.1490,-0.734805
screened,adc2x,aug-cc-pvqz,co2,MP3_unrelaxed,1,13.059509,0.8902,13.8230,-0.763491
screened,adc2x,aug-cc-pvqz,co2,MP3_unrelaxed,2,17.201547,0.8777,17.6180,-0.416453
screened,adc2x,aug-cc-pvqz,h2o,MP2_unrelaxed,1,11.962311,0.9067,12.7370,-0.774689
screened,adc2x,aug-cc-pvqz,h2o,MP2_unrelaxed,2,14.201230,0.9083,14.9620,-0.760770
screened,adc2x,aug-cc-pvqz,h2o,MP2_unrelaxed,3,18.403121,0.9186,19.0630,-0.659879
screened,adc2x,aug-cc-pvqz,h2o,MP2_relaxed,1,11.991803,0.9069,12.7370,-0.745197
screened,adc2x,aug-cc-pvqz,h2o,MP2_relaxed,2,14.257149,0.9081,14.9620,-0.704851
screened,adc2x,aug-cc-pvqz,h2o,MP2_relaxed,3,18.495856,0.9181,19.0630,-0.567144
screened,adc2x,aug-cc-pvqz,f2,CCSD,1,14.693606,0.8842,15.8080,-1.114394
screened,adc2x,aug-cc-pvqz,f2,CCSD,2,17.912314,0.8514,18.9430,-1.030686
screened,adc2x,aug-cc-pvqz,f2,CCSD,3,20.329654,0.9042,21.1490,-0.819346
screened,adc2x,aug-cc-pvqz,h2o,MP3_unrelaxed,1,11.938383,0.9068,12.7370,-0.798617
screened,adc2x,aug-cc-pvqz,h2o,MP3_unrelaxed,2,14.170983,0.9084,14.9620,-0.791017
screened,adc2x,aug-cc-pvqz,h2o,MP3_unrelaxed,3,18.367356,0.9187,19.0630,-0.695644
screened,adc2x,aug-cc-pvqz,co2,MP3_relaxed,1,13.118229,0.8899,13.8230,-0.704771
screened,adc2x,aug-cc-pvqz,co2,MP3_relaxed,2,17.300185,0.8770,17.6180,-0.317815
screened,adc2x,aug-cc-pvqz,h2o,MP3_relaxed,1,11.950248,0.9070,12.7370,-0.786752
screened,adc2x,aug-cc-pvqz,h2o,MP3_relaxed,2,14.210850,0.9082,14.9620,-0.751150
screened,adc2x,aug-cc-pvqz,h2o,MP3_relaxed,3,18.444651,0.9182,19.0630,-0.618349
screened,adc2x,aug-cc-pvqz,h2o,CCSD,1,11.960327,0.9068,12.7370,-0.776673
screened,adc2x,aug-cc-pvqz,h2o,CCSD,2,14.198915,0.9083,14.9620,-0.763085
screened,adc2x,aug-cc-pvqz,h2o,CCSD,3,18.398527,0.9185,19.0630,-0.664473
screened,adc2x,aug-cc-pvqz,hcl,HF,1,12.481458,0.9174,12.7700,-0.288542
screened,adc2x,aug-cc-pvqz,hcl,HF,2,16.450633,0.9141,16.7280,-0.277367
screened,adc2x,aug-cc-pvqz,h2s,MP2_unrelaxed,1,9.863421,0.9167,10.4560,-0.592579
screened,adc2x,aug-cc-pvqz,h2s,MP2_unrelaxed,2,12.832191,0.9083,13.4600,-0.627809
screened,adc2x,aug-cc-pvqz,h2s,MP2_unrelaxed,3,15.087683,0.9070,15.6720,-0.584317
screened,adc2x,aug-cc-pvqz,h2s,HF,1,10.199585,0.9151,10.4560,-0.256415
screened,adc2x,aug-cc-pvqz,h2s,HF,2,13.162514,0.9064,13.4600,-0.297486
screened,adc2x,aug-cc-pvqz,h2s,HF,3,15.408300,0.9048,15.6720,-0.263700
screened,adc2x,aug-cc-pvqz,h2s,MP2_relaxed,1,9.894088,0.9167,10.4560,-0.561912
screened,adc2x,aug-cc-pvqz,h2s,MP2_relaxed,2,12.867264,0.9082,13.4600,-0.592736
screened,adc2x,aug-cc-pvqz,h2s,MP2_relaxed,3,15.124064,0.9068,15.6720,-0.547936
screened,adc2x,aug-cc-pvqz,hcl,MP2_unrelaxed,1,12.185653,0.9185,12.7700,-0.584347
screened,adc2x,aug-cc-pvqz,hcl,MP2_unrelaxed,2,16.144304,0.9154,16.7280,-0.583696
screened,adc2x,aug-cc-pvqz,hcl,MP2_relaxed,1,12.214868,0.9185,12.7700,-0.555132
screened,adc2x,aug-cc-pvqz,hcl,MP2_relaxed,2,16.178225,0.9153,16.7280,-0.549775
screened,adc2x,aug-cc-pvqz,hf,HF,1,15.400209,0.9121,16.2140,-0.813791
screened,adc2x,aug-cc-pvqz,hf,HF,2,19.389963,0.9210,20.1020,-0.712037
screened,adc2x,aug-cc-pvqz,hf,MP2_unrelaxed,1,15.571657,0.9115,16.2140,-0.642343
screened,adc2x,aug-cc-pvqz,hf,MP2_unrelaxed,2,19.545916,0.9204,20.1020,-0.556084
screened,adc2x,aug-cc-pvqz,hcl,MP3_unrelaxed,1,12.153940,0.9187,12.7700,-0.616060
screened,adc2x,aug-cc-pvqz,hcl,MP3_unrelaxed,2,16.110845,0.9156,16.7280,-0.617155
screened,adc2x,aug-cc-pvqz,hcl,CCSD,1,12.159621,0.9186,12.7700,-0.610379
screened,adc2x,aug-cc-pvqz,hcl,CCSD,2,16.105874,0.9156,16.7280,-0.622126
screened,adc2x,aug-cc-pvqz,hf,MP2_relaxed,1,15.506925,0.9119,16.2140,-0.707075
screened,adc2x,aug-cc-pvqz,hf,MP2_relaxed,2,19.533419,0.9203,20.1020,-0.568581
screened,adc2x,aug-cc-pvqz,hcl,MP3_relaxed,1,12.185522,0.9186,12.7700,-0.584478
screened,adc2x,aug-cc-pvqz,hcl,MP3_relaxed,2,16.147557,0.9154,16.7280,-0.580443
screened,adc2x,aug-cc-pvqz,hf,MP3_unrelaxed,1,15.297887,0.9125,16.2140,-0.916113
screened,adc2x,aug-cc-pvqz,hf,MP3_unrelaxed,2,19.296147,0.9212,20.1020,-0.805853
screened,adc2x,aug-cc-pvqz,hf,MP3_relaxed,1,15.315527,0.9126,16.2140,-0.898473
screened,adc2x,aug-cc-pvqz,hf,MP3_relaxed,2,19.352498,0.9209,20.1020,-0.749502
screened,adc2x,aug-cc-pvqz,hf,CCSD,1,15.461188,0.9120,16.2140,-0.752812
screened,adc2x,aug-cc-pvqz,hf,CCSD,2,19.446365,0.9207,20.1020,-0.655635
screened,adc2x,aug-cc-pvqz,h2s,MP3_unrelaxed,1,9.836332,0.9168,10.4560,-0.619668
screened,adc2x,aug-cc-pvqz,h2s,MP3_unrelaxed,2,12.799224,0.9085,13.4600,-0.660776
screened,adc2x,aug-cc-pvqz,h2s,MP3_unrelaxed,3,15.055478,0.9073,15.6720,-0.616522
screened,adc2x,aug-cc-pvqz,co2,CCSD,1,13.089772,0.8899,13.8230,-0.733228
screened,adc2x,aug-cc-pvqz,co2,CCSD,2,17.126814,0.8582,17.6180,-0.491186
screened,adc2x,aug-cc-pvqz,h2s,MP3_relaxed,1,9.865296,0.9169,10.4560,-0.590704
screened,adc2x,aug-cc-pvqz,h2s,MP3_relaxed,2,12.833480,0.9085,13.4600,-0.626520
screened,adc2x,aug-cc-pvqz,h2s,MP3_relaxed,3,15.091989,0.9071,15.6720,-0.580011
screened,adc2x,aug-cc-pvqz,h2s,CCSD,1,9.833556,0.9168,10.4560,-0.622444
screened,adc2x,aug-cc-pvqz,h2s,CCSD,2,12.785482,0.9086,13.4600,-0.674518
screened,adc2x,aug-cc-pvqz,h2s,CCSD,3,15.039514,0.9074,15.6720,-0.632486
screened,adc2x,aug-cc-pvqz,licl,HF,1,9.677433,0.9029,10.0070,-0.329567
screened,adc2x,aug-cc-pvqz,licl,HF,2,10.350778,0.9016,10.6960,-0.345222
screened,adc2x,aug-cc-pvqz,licl,MP2_unrelaxed,1,9.459125,0.9043,10.0070,-0.547875
screened,adc2x,aug-cc-pvqz,licl,MP2_unrelaxed,2,10.128717,0.9029,10.6960,-0.567283
screened,adc2x,aug-cc-pvqz,licl,MP2_relaxed,1,9.495922,0.9041,10.0070,-0.511078
screened,adc2x,aug-cc-pvqz,licl,MP2_relaxed,2,10.165620,0.9028,10.6960,-0.530380
screened,adc2x,aug-cc-pvqz,lif,HF,1,10.614479,0.8983,11.5380,-0.923521
screened,adc2x,aug-cc-pvqz,lif,HF,2,11.024107,0.8960,12.0180,-0.993893
screened,adc2x,aug-cc-pvqz,licl,MP3_relaxed,1,9.457390,0.9043,10.0070,-0.549610
screened,adc2x,aug-cc-pvqz,licl,MP3_relaxed,2,10.126096,0.9030,10.6960,-0.569904
screened,adc2x,aug-cc-pvqz,lif,MP2_unrelaxed,1,11.145710,0.8955,11.5380,-0.392290
screened,adc2x,aug-cc-pvqz,lif,MP2_unrelaxed,2,11.609454,0.8929,12.0180,-0.408546
screened,adc2x,aug-cc-pvqz,lif,MP2_relaxed,1,10.992197,0.8965,11.5380,-0.545803
screened,adc2x,aug-cc-pvqz,lif,MP2_relaxed,2,11.464928,0.8938,12.0180,-0.553072
screened,adc2x,aug-cc-pvqz,licl,MP3_unrelaxed,1,9.411104,0.9046,10.0070,-0.595896
screened,adc2x,aug-cc-pvqz,licl,MP3_unrelaxed,2,10.079807,0.9032,10.6960,-0.616193
screened,adc2x,aug-cc-pvqz,n2,MP2_unrelaxed,1,14.508776,0.8957,15.5410,-1.032224
screened,adc2x,aug-cc-pvqz,n2,MP2_unrelaxed,2,16.246257,0.9145,16.9810,-0.734743
screened,adc2x,aug-cc-pvqz,n2,MP2_unrelaxed,3,17.780655,0.8517,18.7420,-0.961345
screened,adc2x,aug-cc-pvqz,n2,MP2_relaxed,1,14.645133,0.8952,15.5410,-0.895867
screened,adc2x,aug-cc-pvqz,n2,MP2_relaxed,2,16.453478,0.9138,16.9810,-0.527522
screened,adc2x,aug-cc-pvqz,n2,MP2_relaxed,3,17.928799,0.8502,18.7420,-0.813201
screened,adc2x,aug-cc-pvqz,lif,MP3_unrelaxed,1,10.467122,0.8992,11.5380,-1.070878
screened,adc2x,aug-cc-pvqz,lif,MP3_unrelaxed,2,10.898751,0.8968,12.0180,-1.119249
screened,adc2x,aug-cc-pvqz,ne,HF,1,20.743308,0.9298,21.5330,-0.789692
screened,adc2x,aug-cc-pvqz,ne,HF,2,47.435619,0.8894,48.3400,-0.904381
screened,adc2x,aug-cc-pvqz,lif,MP3_relaxed,1,10.555803,0.8988,11.5380,-0.982197
screened,adc2x,aug-cc-pvqz,lif,MP3_relaxed,2,11.005467,0.8962,12.0180,-1.012533
screened,adc2x,aug-cc-pvqz,ne,MP2_unrelaxed,1,21.021187,0.9291,21.5330,-0.511813
screened,adc2x,aug-cc-pvqz,ne,MP2_unrelaxed,2,47.748785,0.8874,48.3400,-0.591215
screened,adc2x,aug-cc-pvqz,ne,MP2_relaxed,1,20.959066,0.9293,21.5330,-0.573934
screened,adc2x,aug-cc-pvqz,ne,MP2_relaxed,2,47.686806,0.8878,48.3400,-0.653194
screened,adc2x,aug-cc-pvqz,ne,MP3_unrelaxed,1,20.755117,0.9298,21.5330,-0.777883
screened,adc2x,aug-cc-pvqz,ne,MP3_unrelaxed,2,47.467458,0.8892,48.3400,-0.872542
screened,adc2x,aug-cc-pvqz,ne,MP3_relaxed,1,20.765166,0.9297,21.5330,-0.767834
screened,adc2x,aug-cc-pvqz,ne,MP3_relaxed,2,47.477152,0.8892,48.3400,-0.862848
screened,adc2x,aug-cc-pvqz,ne,CCSD,1,20.907080,0.9294,21.5330,-0.625920
screened,adc2x,aug-cc-pvqz,ne,CCSD,2,47.617003,0.8883,48.3400,-0.722997
screened,adc2x,aug-cc-pvqz,licl,CCSD,1,9.432447,0.9044,10.0070,-0.574553
screened,adc2x,aug-cc-pvqz,licl,CCSD,2,10.099793,0.9031,10.6960,-0.596207
screened,adc2x,aug-cc-pvqz,n2,HF,1,15.345744,0.8902,15.5410,-0.195256
screened,adc2x,aug-cc-pvqz,n2,HF,2,17.045576,0.9125,16.9810,0.064576
screened,adc2x,aug-cc-pvqz,n2,HF,3,18.466823,0.8425,18.7420,-0.275177
screened,adc2x,aug-cc-pvqz,n2,MP3_unrelaxed,1,14.855332,0.8935,15.5410,-0.685668
screened,adc2x,aug-cc-pvqz,n2,MP3_unrelaxed,2,16.608017,0.9135,16.9810,-0.372983
screened,adc2x,aug-cc-pvqz,n2,MP3_unrelaxed,3,18.062817,0.8482,18.7420,-0.679183
screened,adc2x,aug-cc-pvqz,lif,CCSD,1,10.874711,0.8970,11.5380,-0.663289
screened,adc2x,aug-cc-pvqz,lif,CCSD,2,11.333050,0.8944,12.0180,-0.684950
screened,adc2x,aug-cc-pvqz,n2,MP3_relaxed,1,14.910541,0.8935,15.5410,-0.630459
screened,adc2x,aug-cc-pvqz,n2,MP3_relaxed,2,16.725225,0.9130,16.9810,-0.255775
screened,adc2x,aug-cc-pvqz,n2,MP3_relaxed,3,18.140164,0.8475,18.7420,-0.601836
screened,adc2x,aug-cc-pvqz,nh3,HF,1,10.531435,0.9067,10.9450,-0.413565
screened,adc2x,aug-cc-pvqz,nh3,HF,2,16.204023,0.9141,16.6390,-0.434977
screened,adc2x,aug-cc-pvqz,nh3,HF,3,26.979123,0.6594,26.8330,0.146123
screened,adc2x,aug-cc-pvqz,nh3,MP2_relaxed,1,10.248881,0.9089,10.9450,-0.696119
screened,adc2x,aug-cc-pvqz,nh3,MP2_relaxed,2,16.028027,0.9149,16.6390,-0.610973
screened,adc2x,aug-cc-pvqz,nh3,MP2_relaxed,3,26.834862,0.6753,26.8330,0.001862
screened,adc2x,aug-cc-pvqz,nh3,MP2_unrelaxed,1,10.138180,0.9091,10.9450,-0.806820
screened,adc2x,aug-cc-pvqz,nh3,MP2_unrelaxed,2,15.886034,0.9156,16.6390,-0.752966
screened,adc2x,aug-cc-pvqz,nh3,MP2_unrelaxed,3,26.716597,0.6860,26.8330,-0.116403
screened,adc2x,aug-cc-pvqz,nh3,MP3_unrelaxed,1,10.296831,0.9082,10.9450,-0.648169
screened,adc2x,aug-cc-pvqz,nh3,MP3_unrelaxed,2,16.012646,0.9149,16.6390,-0.626354
screened,adc2x,aug-cc-pvqz,nh3,MP3_unrelaxed,3,26.832621,0.6753,26.8330,-0.000379
screened,adc2x,aug-cc-pvqz,n2,CCSD,1,14.674178,0.8947,15.5410,-0.866822
screened,adc2x,aug-cc-pvqz,n2,CCSD,2,16.450839,0.9139,16.9810,-0.530161
screened,adc2x,aug-cc-pvqz,n2,CCSD,3,17.908538,0.8502,18.7420,-0.833462
screened,adc2x,aug-cc-pvqz,nh3,MP3_relaxed,1,10.323170,0.9084,10.9450,-0.621830
screened,adc2x,aug-cc-pvqz,nh3,MP3_relaxed,2,16.085818,0.9145,16.6390,-0.553182
screened,adc2x,aug-cc-pvqz,nh3,MP3_relaxed,3,26.889053,0.6694,26.8330,0.056053
screened,adc2x,aug-cc-pvqz,nh3,CCSD,1,10.213755,0.9087,10.9450,-0.731245
screened,adc2x,aug-cc-pvqz,nh3,CCSD,2,15.947907,0.9152,16.6390,-0.691093
screened,adc2x,aug-cc-pvqz,nh3,CCSD,3,26.765663,0.6817,26.8330,-0.067337
screened,adc2x,aug-cc-pvqz,ph3,HF,1,10.380915,0.9126,10.6280,-0.247085
screened,adc2x,aug-cc-pvqz,ph3,HF,2,13.533010,0.9033,13.7840,-0.250990
screened,adc2x,aug-cc-pvqz,ph3,HF,3,19.750611,0.5792,19.5370,0.213611
screened,adc2x,aug-cc-pvqz,ph3,MP2_unrelaxed,1,10.044599,0.9144,10.6280,-0.583401
screened,adc2x,aug-cc-pvqz,ph3,MP2_unrelaxed,2,13.226211,0.9055,13.7840,-0.557789
screened,adc2x,aug-cc-pvqz,ph3,MP2_unrelaxed,3,19.563115,0.6027,19.5370,0.026115
screened,adc2x,aug-cc-pvqz,ph3,MP2_relaxed,1,10.072455,0.9145,10.6280,-0.555545
screened,adc2x,aug-cc-pvqz,ph3,MP2_relaxed,2,13.248840,0.9055,13.7840,-0.535160
screened,adc2x,aug-cc-pvqz,ph3,MP2_relaxed,3,19.596679,0.5987,19.5370,0.059679
screened,adc2x,aug-cc-pvqz,ph3,MP3_unrelaxed,1,9.996084,0.9147,10.6280,-0.631916
screened,adc2x,aug-cc-pvqz,ph3,MP3_unrelaxed,2,13.181041,0.9058,13.7840,-0.602959
screened,adc2x,aug-cc-pvqz,ph3,MP3_unrelaxed,3,19.540063,0.6054,19.5370,0.003063
screened,adc2x,aug-cc-pvqz,sih4,HF,1,12.636390,0.9103,12.8180,-0.181610
screened,adc2x,aug-cc-pvqz,sih4,HF,2,18.182300,0.8065,18.2580,-0.075700
screened,adc2x,aug-cc-pvqz,ph3,MP3_relaxed,1,10.024927,0.9148,10.6280,-0.603073
screened,adc2x,aug-cc-pvqz,ph3,MP3_relaxed,2,13.203777,0.9059,13.7840,-0.580223
screened,adc2x,aug-cc-pvqz,ph3,MP3_relaxed,3,19.577392,0.6009,19.5370,0.040392
screened,adc2x,aug-cc-pvqz,ph3,CCSD,1,9.972025,0.9148,10.6280,-0.655975
screened,adc2x,aug-cc-pvqz,ph3,CCSD,2,13.158670,0.9060,13.7840,-0.625330
screened,adc2x,aug-cc-pvqz,ph3,CCSD,3,19.528055,0.6068,19.5370,-0.008945
screened,adc2x,aug-cc-pvqz,sih4,MP2_unrelaxed,1,12.399057,0.9120,12.8180,-0.418943
screened,adc2x,aug-cc-pvqz,sih4,MP2_unrelaxed,2,17.991715,0.8126,18.2580,-0.266285
screened,adc2x,aug-cc-pvqz,sih4,MP2_relaxed,1,12.406817,0.9120,12.8180,-0.411183
screened,adc2x,aug-cc-pvqz,sih4,MP2_relaxed,2,18.017103,0.8119,18.2580,-0.240897
screened,adc2x,aug-cc-pvqz,sih4,MP3_unrelaxed,1,12.336332,0.9124,12.8180,-0.481668
screened,adc2x,aug-cc-pvqz,sih4,MP3_unrelaxed,2,17.945966,0.8140,18.2580,-0.312034
screened,adc2x,aug-cc-pvqz,sih4,MP3_relaxed,1,12.347811,0.9125,12.8180,-0.470189
screened,adc2x,aug-cc-pvqz,sih4,MP3_relaxed,2,17.981688,0.8130,18.2580,-0.276312
screened,adc2x,aug-cc-pvqz,sih4,CCSD,1,12.311357,0.9126,12.8180,-0.506643
screened,adc2x,aug-cc-pvqz,sih4,CCSD,2,17.932011,0.8145,18.2580,-0.325989

